Implication semilattice of 990 quadratic quasigroup equational laws

In his quest to exhibit a non-distributive lattice, Ernst Schr\"oder considered 135 years ago a list of 990 equational laws on quasigroups, a non-associative generalization of groups. The laws of interest are analogues of associativity, such as $(x // y) * z = (y // x) \backslash\backslash z$, built from the multiplication $*$ and right/left conjugate-division operations, with the same three distinct variables on both sides. I determine all 114 equivalence classes of their conjunctions, and all implications between them. This includes as a small corner the non-distributive lattice identified by Schr\"oder. Apart from 31 classes that are related to inverse properties (and weaker than total symmetry), and 3 that describe groups and their parastrophes, the remaining 80 are subject to the Four Quasigroups Theorem and quasigroups satisfying them are isotopes of Abelian groups. More than half of these describe (affine) modules over interesting rings.

==> anc/Sch-102.p <==
op(400, infix, "*"). op(400, infix, "//"). op(400, infix, "\\").
formulas(sos).
% Quasigroup equations
(y // x) * y = x.
y // (x * y) = x.
x * (y \\ x) = y.
(x * y) \\ x = y.
x \\ (y // x) = y.
(x \\ y) // x = y.
% Equation Sch-102
x * (y \\ z) = z * (y \\ x).
% Define addition and bijections from the quasigroup operations
x + y = ((0 \\ 0) // x) * (y \\ 0).
f(x) = x * (0 \\ 0).
g(y) = 0 * y.
%A(x) = x * 0.
%B(x) = 0 * x.
%C = 0 * 0.
end_of_list.

formulas(goals).
x + y = y + x. % commutativity
x + 0 = x. % identity element
x + (y + z) = (x + y) + z. % associativity
x + x = 0. % existence of inverse; Boolean group
x * y = f(x) + g(y).
f(x // y) = g(x) + y.
g(x \\ y) = x + f(y).
end_of_list.


==> anc/Schroeder_conjunctions.py <==
"""Equivalence classes of conjunctions of equations

This is a Python script (not really loadable as a module) which
determines the list of equivalence classes of conjunctions of the
47 inequivalent quasigroup laws.  It finds which conjunctions
imply which laws and especially when the conjunctions are
equivalent.

It produces the files
- `quasigroup_outcomes.py`,
- `quasigroup_long_classes.py`,
- `quasigroup_long_classes.json`,
- `quasigroup_eq_to_long_class.json`.

It would be computationally faster to keep track of countermodels,
but this would require implementing equation evaluation, hence
parsing of equations expressed in terms of the three quasigroup
operations.

"""

from ATP_utils_quasigroup import models, prove
from Schroeder_equations import eq_list, op_declare, quasigroup_eqs
from Schroeder_implications import representatives, implications, class_list
from collections import defaultdict

claimed_multi_rep = [(), (1,), (2,), (3,), (4,), (5,), (6,), (7,), (8,), (9,), (10,), (12,), (14,), (15,), (18,), (20,), (23,), (24,), (25,), (29,), (34,), (38,), (54,), (56,), (60,), (65,), (79,), (88,), (93,), (100,), (101,), (102,), (103,), (105,), (123,), (127,), (140,), (156,), (161,), (183,), (202,), (224,), (264,), (336,), (408,), (432,), (504,), (654,), (2, 18), (2, 54), (2, 56), (4, 29), (4, 56), (4, 100), (4, 101), (4, 102), (4, 183), (4, 224), (4, 408), (25, 54), (29, 56), (29, 93), (34, 54), (34, 56), (34, 93), (34, 102), (34, 140), (34, 432), (54, 100), (54, 102), (54, 127), (54, 202), (54, 224), (54, 264), (54, 408), (54, 504), (54, 654), (56, 102), (56, 202), (56, 654), (102, 202), (102, 224), (102, 336), (103, 127), (103, 202), (103, 654), (127, 140), (127, 432), (161, 224), (161, 408), (202, 224), (202, 408), (202, 432), (224, 432), (224, 654), (408, 432), (408, 654), (432, 654), (4, 29, 56), (4, 102, 224), (34, 54, 102), (54, 102, 202), (54, 102, 224), (54, 202, 224), (54, 202, 408), (54, 224, 654), (54, 408, 654), (56, 102, 202), (102, 202, 224), (202, 224, 432), (202, 408, 432), (224, 432, 654), (408, 432, 654), (54, 102, 202, 224)]
# len(claimed_multi_rep) == 113

consequences = defaultdict(set, {(i,): impl for i, impl in implications.items()}) # maps (ordered tuples of eq id) to the (set of eq id) they imply
consequences[()] = set()
unknown_consequences = defaultdict(set) # same structure as consequences

def multi_implication(eqs_id, eqB_id, size1, size2=32):
    if not eqs_id:
        raise ValueError(eqs_id)
    if eqB_id in consequences[eqs_id]:
        return True
    extra1 = quasigroup_eqs + "\n" + ". ".join(eq_list[i] for i in eqs_id) + "."
    extra2 = eq_list[eqB_id] + "."
    eqs_id = tuple(eqs_id)
    implies = None
    if models(extra0=op_declare+f"assign(iterate_up_to, {size1}). assign(selection_measure, 3). assign(max_models, 1).", extra1=extra1, extra2=extra2):
        implies = False
    elif prove(extra0=op_declare, extra1=extra1, extra2=extra2):
        implies = True
    else:
        if models(extra0=op_declare+f"assign(iterate_up_to, {size2}). assign(selection_measure, 1). assign(max_models, 1).", extra1=extra1, extra2=extra2, max_seconds=3):
            implies = False
    if implies is True:
        consequences[eqs_id].add(eqB_id)
        consequences[eqs_id].update(consequences[(eqB_id,)])
    elif implies is None:
        print(f"Unknown implication {eqs_id} ({extra1}) to {eqB_id} ({extra2})")
        unknown_consequences[eqs_id].add(eqB_id)
    return implies

multi_rep = set((i,) for i in representatives) # set of non-diminishable (ordered tuples of eq id)
multi_to_rep = {} # maps (ordered tuples of eq id) (obtained by appending a eq_list to a multi_rep) to their representative
pending = [(i,) for i in representatives]
while pending:
    eqsA = pending.pop(0)
    for moreA in representatives:
        if moreA <= eqsA[-1]:
            continue
        fullA = eqsA + (moreA,)
        print(f"current {fullA}; pending {len(pending)}; found {len(multi_rep)} (latest {pending[-1] if pending else ""})", end="  \r")
        for a, i in enumerate(fullA):
            partA = fullA[:a] + fullA[a + 1:]
            consequences_of_partA = consequences.get(partA, set())
            consequences[fullA].update(consequences_of_partA)
            if i in consequences_of_partA:
                multi_to_rep[fullA] = partA
        if fullA not in multi_to_rep:
            extra1A = quasigroup_eqs + "\n" + ". ".join(eq_list[i] for i in fullA) + "."
            size1 = len(models(extra0=op_declare+"assign(max_models, 15). assign(iterate_up_to, 6).", extra1=extra1A)[-1]) # adapt search size to equation hardness
            [multi_implication(fullA, j, size1) for j in [3, 7, 24, 25]] # updates (unknown_)consequences[fullA]
            [multi_implication(fullA, j, size1) for j in representatives] # updates (unknown_)consequences[fullA]
            for eqsB in multi_rep:
                if consequences[fullA].issuperset(eqsB) and consequences[eqsB].issuperset(fullA):
                    multi_to_rep[fullA] = eqsB
                    break
                if (all(j in consequences[fullA] or j in unknown_consequences[fullA] for j in eqsB)
                    and all(i in consequences[eqsB] or i in unknown_consequences[eqsB] for i in fullA)):
                    print(f"Unknown equivalence {fullA} vs {eqsB}")
        if fullA in multi_to_rep:
            # print(fullA, "equivalent to", multi_to_rep[fullA])
            # We found an equivalent, delete useless data
            consequences.pop(fullA, None)
            unknown_consequences.pop(fullA, None)
        else:
            # The new equivalence class may lead to further conjunctions
            multi_to_rep[fullA] = fullA
            multi_rep.add(fullA)
            pending.append(fullA)
            #if (len(multi_rep) % 100) == 0:
            #    print(len(multi_rep), sorted(multi_rep, key=(lambda x:(len(x), x))))

multi_rep.add(())

print(len(multi_rep), sorted(multi_rep, key=(lambda x:(len(x), x))))

if sorted(consequences.keys()) != sorted(multi_rep):
    print("Surprisingly")
    print(sorted(multi_rep))
    print("differs from")
    print(sorted(consequences.keys()))

with open("quasigroup_outcomes.py", "w") as f:
    print(f"multi_rep = {multi_rep}", file=f)
    print(f"multi_to_rep = {multi_to_rep}", file=f)
    print(f"consequences = {dict(consequences)}", file=f)
    print(f"unknown_consequences = {dict(unknown_consequences)}", file=f)

class_dict = {i:t for i, t in class_list}
all_consequences = {k: tuple(sorted(j for i in v for j in class_dict[i])) for k, v in consequences.items()}

long_classes = sorted(all_consequences.values(), key=(lambda x:(len(x), x)))
eq_to_long_class = {k[0]: v for k, v in all_consequences.items() if len(k) == 1}

with open("quasigroup_long_classes.py", "w") as f:
    print(f"long_classes = {long_classes}", file=f)
    print(f"eq_to_long_class = {eq_to_long_class}", file=f)

with open("quasigroup_long_classes.json", "w") as f:
    f.write('[\n    ' + ',\n    '.join(str(list(c)) for c in long_classes) + '\n]\n')

with open("quasigroup_eq_to_long_class.json", "w") as f:
    f.write('{\n    ' + ',\n    '.join(f'"{k}": {list(v)}' for k, v in eq_to_long_class.items()) + '\n}\n')


==> anc/Schroeder_equations.py <==
"""
This generates the list of 990 equations considered in 1890 by Schröder
https://archive.org/details/bub_gb_P95LAAAAYAAJ
Namely all equations of the form x?y?z=a?b?c with ? replaced by
one of the three quasigroup operations, and a,b,c replaced by some
permutation of x,y,z, with some choice of how the LHS and RHS are
associated.

This can be loaded as a Python module providing variables such as
- `eq_list`, the list of equations as strings (and with the empty string at the start of the list so that useful equations start at position 1)
- `quasigroup_eqs`, compatibility relations between quasigroup equations expressed in a form suitable for Mace4/Prover9.

It can be used as a standalone script, which produces the file
- `quasigroup-equations.txt`
"""

op_symbols = ["*", "//", "\\\\"]
op_declare = 'op(400, infix, "*"). op(400, infix, "//"). op(400, infix, "\\\\").\n'
quasigroup_eqs = "(y // x) * y = x.  y // (x * y) = x.  x * (y \\\\ x) = y.  (x * y) \\\\ x = y.  x \\\\ (y // x) = y.  (x \\\\ y) // x = y."

op_pairs = [(op1, op2) for op1 in op_symbols for op2 in op_symbols]
var_perms = ["xyz", "xzy", "yxz", "yzx", "zxy", "zyx"]
var_perms_restricted = ["xzy", "yxz", "yzx", "zyx"]
eq_list = [""]
for i, pair_i in enumerate(op_pairs):
    for j, pair_j in enumerate(op_pairs):
        if i > j:
            continue
        for perm in (var_perms_restricted if i == j else var_perms):
            eq_list.append(f"x {pair_i[0]} (y {pair_i[1]} z) = {perm[0]} {pair_j[0]} ({perm[1]} {pair_j[1]} {perm[2]})")
for pair_i in op_pairs:
    for pair_j in op_pairs:
        for perm in var_perms:
            eq_list.append(f"x {pair_i[0]} (y {pair_i[1]} z) = ({perm[0]} {pair_j[0]} {perm[1]}) {pair_j[1]} {perm[2]}")
for i, pair_i in enumerate(op_pairs):
    for j, pair_j in enumerate(op_pairs):
        if i > j:
            continue
        for perm in (var_perms_restricted if i == j else var_perms):
            eq_list.append(f"(x {pair_i[0]} y) {pair_i[1]} z = ({perm[0]} {pair_j[0]} {perm[1]}) {pair_j[1]} {perm[2]}")
assert len(eq_list) - 1 == 990

if __name__ == "__main__":
    with open("quasigroup-equations.txt", "w") as f:
        for i, eq in enumerate(eq_list):
            if i > 0:
                print(f"Sch-{i}: {eq}", file=f)


==> anc/Schroeder_find_class.py <==
"""
This finds the equivalence classes of laws parastrophic to each other

Example uses:
python Schroeder_find_class.py stronger 2
python Schroeder_find_class.py hasse 1 65 23
python Schroeder_find_class.py class 29,93 103,127
"""

import re
import sys
from collections import defaultdict
from Schroeder_equations import eq_list
from Schroeder_implications import representatives, class_list
from quasigroup_long_classes import long_classes, eq_to_long_class
from quasigroup_outcomes import multi_rep
import networkx as nx
from networkx.drawing.nx_agraph import graphviz_layout
import matplotlib.pyplot as plt

human_names = {
    (): "no eq",
    (3,): "* Abel",
    (7,): "Bool",
    (8,): "\\\\ Abel",
    (15,): "// Abel",
    (65,): "* Grp",
    (105,): "// Grp",
    (123,): "\\\\ Grp",
    (103,): "// MCIP",
    (654,): "// MIP",
    (103, 654): "// 4-TS",
    (29,): "// MICIP",
    (12,): "// commutes",
    (18,): "// 2-TS",
    (127,): "* MCIP",
    (432,): "* MIP",
    (127, 432): "* 4-TS",
    (93,): "* MICIP",
    (1,): "* commutes",
    (88,): "* 2-TS",
    (161,): "\\\\ MCIP",
    (408,): "\\\\ MIP",
    (161, 408): "\\\\ 4-TS",
    (183,): "\\\\ MICIP",
    (6,): "\\\\ commutes",
    (156,): "\\\\ 2-TS",
    (103, 127): "CIP",
    (23,): "3-SS",
    (29, 93): "ICIP",
    (5,): "SS",
    (408, 432): "// IP",
    (264,): "// EIP",
    (408, 654): "* IP",
    (336,): "* EIP",
    (432, 654): "\\\\ IP",
    (504,): "\\\\ EIP",
    (408, 432, 654): "all IP",
    (24,): "TS",
}
latex_names = {k: v.replace("\\\\", "$\\opC$").replace("//", "$\\opB$").replace("*", "$\\copA$").replace("~", "$\\sim$") for k, v in human_names.items()}
latex_names.update({
    (2, 56): "$x \\opB y = \\sqrt{1} (x - y)$",
    (4, 100): "$x \\opC y = \\sqrt{1} (x - y)$",
    (34, 140): "$x \\copA y = \\sqrt{1} (x - y)$",
})

class_dict = {k: v for k, v in class_list}

eq_dict = {}
inv_eq_dict = {}
with open("quasigroup-equations.txt", "r") as f:
    for line in f:
        i, eq = line.strip("Sch-\n").split(": ")
        eq_dict[int(i)] = eq
        inv_eq_dict[eq] = int(i)

def normalize_vars(eq):
    eq = eq.replace("x", "a").replace("y", "b").replace("z", "c")
    v = iter(re.findall("[abc]", eq)[:3])
    for l in "xyz":
        eq = eq.replace(next(v), l)
    return eq

def normalize_eq(eq):
    eq = normalize_vars(eq)
    if eq in inv_eq_dict:
        return eq
    new_eq = normalize_vars(" = ".join(eq.split(" = ")[::-1]))
    if new_eq in inv_eq_dict:
        return new_eq
    raise ValueError(eq, new_eq)

def swap_eq(eq):
    naive = eq[::-1].replace("(", ".").replace(")", "(").replace(".", ")")
    return normalize_eq(naive.replace("//", ".").replace("\\\\", "//").replace(".", "\\\\"))

def rotate_eq(eq):
    return normalize_eq(eq.replace("*", "#").replace("//", "*").replace("\\\\", "//").replace("#", "\\\\"))

def parastrophe_class(i):
    eq0 = eq_dict[i]
    eq1 = rotate_eq(eq0)
    eq2 = rotate_eq(eq1)
    eq0p = swap_eq(eq0)
    eq1p = swap_eq(eq1)
    eq2p = swap_eq(eq2)
    return [inv_eq_dict[e] for e in [eq0, eq1, eq2, eq0p, eq1p, eq2p]]

parastrophe_classes = set()
for i in eq_dict:
    parastrophe_classes.add(tuple(sorted(set(parastrophe_class(i)))))

def _to_set(t):
    if isinstance(t, str):
        return set(map(int, t.split(",")))
    try:
        return set(t)
    except TypeError:
        return {t}

def sorted_tuples(classes):
    return sorted(classes, key=(lambda x: (len(x), x)))

def to_long_class(t):
    t = _to_set(t)
    return next(cl for cl in long_classes if t.issubset(cl))

eq_from_long_class = {}
for t in multi_rep:
    st = set(t)
    cl = next(cl for cl in long_classes if st.issubset(cl))
    eq_from_long_class[cl] = t

def min_equiv(i):
    return min(eq_from_long_class[to_long_class(i)])

def min_para(i):
    return min([min_equiv(j) for j in parastrophe_class(i)])

def pure_eq(i):
    eq = eq_dict[i]
    return len(set(re.findall("[*/\\\\]", eq))) == 1

def get_sublattice(tups):
    lcs = set(tuple(to_long_class(t)) for t in tups)
    pending = lcs.copy()
    while pending:
        t1 = pending.pop()
        st1 = set(t1)
        for t2 in lcs.copy():
            new_lc = tuple(sorted(st1.intersection(t2)))
            if new_lc not in lcs:
                lcs.add(new_lc)
                pending.add(new_lc)
            new_lc = tuple(to_long_class(st1.union(t2)))
            if new_lc not in lcs:
                lcs.add(new_lc)
                pending.add(new_lc)
    return lcs

def draw_hasse(Ltr):
    pos = graphviz_layout(Ltr, prog='dot')
    pos = {k: (v[0], -v[1]) for k, v in pos.items()}
    nx.draw_networkx_nodes(Ltr, pos)
    nx.draw_networkx_labels(Ltr, pos)
    nx.draw_networkx_edges(Ltr, pos, edge_color='r', arrows = True)
    plt.show()

def print_hasse_sublattice(tups):
    lcs = get_sublattice(tups)
    Ltr = hasse_digraph(lcs)
    print(Ltr)
    #print(sorted_tuples(Ltr.nodes()))
    #print(Ltr.edges())
    #draw_hasse(Ltr)

def _tikz_node_name(t):
    return "Sch-" + "-".join(map(str, sorted(t)))

def _latex_name(t):
    return latex_names[t] if t in latex_names else _tikz_node_name(t)

def print_hasse_tikz(tups):
    lcs = get_sublattice(tups)
    Ltr = hasse_digraph(lcs)
    print(Ltr)
    print("\\begin{tikzpicture}")
    pos = graphviz_layout(Ltr, prog='dot')
    pos = {k: (v[0], -v[1]) for k, v in pos.items()}
    prepare_lines = []
    for t in sorted_tuples(Ltr.nodes()):
        prepare_lines.append(((-pos[t][1],pos[t][0]), f"\\node[draw]({_tikz_node_name(t)}) at {(pos[t][0] / 100, pos[t][1] / 20)} {{\\rotatebox{{90}}{{{_latex_name(t)}}}}};"))
    prepare_lines.sort(key=lambda x:x[0])
    for _, line in prepare_lines:
        print(line)
    # l = len(Ltr.nodes())
    # for i, t in enumerate(sorted_tuples(Ltr.nodes())):
    #     print(f"\\node[draw]({_tikz_node_name(t)}) at ({i * 360 / l}:4) {{\\rotatebox{{90}}{{{_latex_name(t)}}}}};")
    for t1, t2 in Ltr.edges():
        print(f"\\draw[-{{stealth}}]({_tikz_node_name(t1)}.north)--({_tikz_node_name(t2)}.south);")
    print("\\end{tikzpicture}")

def print_hasse_bare(tups):
    lcs = set(tuple(to_long_class(t)) for t in tups)
    Ltr = hasse_digraph(lcs)
    print(Ltr)
    print(sorted_tuples(Ltr.nodes()))
    print(Ltr.edges())
    draw_hasse(Ltr)

def hasse_digraph(lcs):
    shorts = {tuple(eq_from_long_class[lc]) : lc for lc in lcs}
    L = nx.DiGraph()
    L.add_nodes_from(shorts)
    L.add_edges_from(
        (sc1, sc2)
        for sc1, lc1 in shorts.items()
        for sc2, lc2 in shorts.items()
        if sc1 != sc2 and set(lc2).issubset(lc1))
    return nx.transitive_reduction(L)

def coset(t, larger = True):
    t = set(to_long_class(t))
    if larger:
        set_test = set.issubset
    else:
        set_test = set.issuperset
    return [eq_from_long_class[cl] for cl in long_classes if set_test(t, cl)]

def classes_to_short(classes):
    return ' '.join(','.join(str(eq) for eq in rep) for rep in classes)

if __name__ == "__main__":
    t = sys.argv[1]
    if t == "hasse-bare":
        print_hasse_bare(sys.argv[2:])
    elif t == "hasse":
        print_hasse_sublattice(sys.argv[2:])
    elif t == "hasse-tikz":
        print_hasse_tikz(sys.argv[2:])
    elif t == "class":
        for t in sys.argv[2:]:
            t = to_long_class(t)
            print(sorted(t))
    elif t == "para":
        for t in sys.argv[2:]:
            t = _to_set(eval(t))
            for z in zip(*(parastrophe_class(i) for i in t)):
                print(f"{sorted(z)} ⇔ {sorted(to_long_class(z))}")
    elif t == "stronger":
        for t in sys.argv[2:]:
            print(coset(t, larger=True))
    elif t == "stronger-short":
        for t in sys.argv[2:]:
            print(classes_to_short(coset(t, larger=True)))
    elif t == "weaker":
        for t in sys.argv[2:]:
            print(coset(t, larger=False))
    elif t == "weaker-short":
        for t in sys.argv[2:]:
            print(classes_to_short(coset(t, larger=False)))
    else:
        for t in sys.argv[1:]:
            t = _to_set(eval(t))
            print(f"{sorted(t)} ⇔ {sorted(to_long_class(t))}")


==> anc/Schroeder_implications.py <==
"""Implication graph of quasigroup equations

This is about the 990 equations considered in 1890 by Schröder
https://archive.org/details/bub_gb_P95LAAAAYAAJ
Namely all equations of the form x?y?z=a?b?c with ? replaced by
one of the three quasigroup operations, and a,b,c replaced by some
permutation of x,y,z, with some choice of how the LHS and RHS are
associated.

This can be loaded as a Python module, which provides:
- `representatives`, lowest-numbered representatives in the 47 equivalence classes of equations,
- `class_list`, for each representative the list of equations equivalent to it,
- `implications`, for each representative the list of representatives it implies.

It can be run as a standalont script, which recomputes that data, checks
that it matches, and also outputs data files
- `quasigroup-representatives.txt`
- `quasigroup-classes.txt`
- `quasigroup-implications.txt`

"""

from ATP_utils_quasigroup import models, prove
from Schroeder_equations import eq_list, op_declare, quasigroup_eqs

representatives = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 18, 20, 23, 24, 25, 29, 34, 38, 54, 56, 60, 65, 79, 88, 93, 100, 101, 102, 103, 105, 123, 127, 140, 156, 161, 183, 202, 224, 264, 336, 408, 432, 504, 654]

class_list = [(1, [1, 58, 139, 178, 223, 244, 256, 258, 328, 348, 384, 400, 430, 502, 522, 558, 574, 586, 588, 658, 678, 714, 730, 740, 792, 838, 895, 929, 957]), (2, [2, 240, 373, 457, 533, 653, 877, 987]), (3, [3, 61, 66, 91, 107, 136, 164, 169, 171, 180, 187, 207, 208, 246, 254, 255, 257, 320, 323, 327, 331, 343, 351, 375, 386, 398, 434, 441, 453, 455, 458, 477, 500, 521, 530, 573, 609, 626, 645, 656, 668, 698, 705, 709, 721, 729, 741, 814, 816, 835, 845, 848, 850, 862, 869, 885, 897, 930, 958, 968]), (4, [4, 98, 166, 204, 836, 846, 914, 964]), (5, [5, 11, 17, 35, 41, 57, 63, 69, 87, 109, 115, 121, 133, 143, 149, 155, 167, 177, 189, 211, 217, 227, 233, 243, 743, 749, 755, 773, 779, 795, 801, 807, 825, 847, 853, 859, 871, 881, 887, 893, 905, 915, 927, 949, 955, 965, 971, 981]), (6, [6, 99, 144, 201, 228, 249, 262, 282, 318, 334, 406, 418, 438, 474, 490, 562, 564, 592, 612, 648, 664, 736, 738, 757, 809, 855, 962, 978, 988]), (7, [7, 13, 19, 26, 37, 39, 45, 51, 59, 67, 71, 72, 89, 112, 117, 124, 135, 145, 151, 157, 170, 179, 191, 198, 215, 219, 220, 229, 235, 245, 265, 269, 271, 273, 287, 290, 293, 295, 299, 309, 311, 314, 315, 319, 321, 325, 329, 349, 353, 359, 361, 362, 367, 371, 385, 389, 391, 392, 397, 401, 409, 413, 415, 419, 421, 425, 439, 440, 445, 449, 451, 452, 463, 467, 476, 479, 481, 485, 487, 491, 509, 511, 513, 527, 535, 539, 541, 543, 549, 551, 554, 555, 565, 569, 589, 593, 595, 599, 605, 614, 615, 619, 621, 627, 629, 631, 635, 637, 638, 655, 659, 661, 665, 667, 671, 679, 680, 695, 697, 699, 703, 707, 716, 719, 727, 731, 744, 746, 750, 756, 764, 774, 782, 789, 796, 804, 808, 826, 851, 854, 863, 872, 882, 888, 894, 909, 916, 918, 928, 936, 952, 956, 966, 972, 975, 982]), (8, [8, 33, 77, 78, 106, 111, 113, 125, 130, 146, 158, 193, 231, 251, 260, 281, 291, 333, 344, 363, 374, 380, 393, 395, 416, 446, 459, 469, 483, 489, 499, 512, 531, 548, 577, 591, 597, 607, 620, 623, 632, 662, 675, 734, 735, 737, 752, 758, 780, 783, 810, 820, 823, 857, 868, 891, 902, 924, 953, 989]), (9, [9, 49, 50, 97, 159, 185, 192, 203, 261, 277, 302, 317, 332, 355, 357, 447, 482, 503, 559, 560, 561, 563, 581, 596, 633, 691, 692, 711, 753, 768, 811, 834, 890, 934, 937, 963]), (10, [10, 16, 22, 28, 40, 46, 52, 62, 68, 74, 80, 86, 92, 114, 120, 126, 138, 148, 154, 160, 172, 182, 194, 200, 210, 216, 222, 232, 238, 248, 748, 754, 760, 766, 778, 784, 790, 800, 806, 812, 818, 824, 830, 852, 858, 864, 876, 886, 892, 898, 910, 920, 932, 938, 948, 954, 960, 970, 976, 986]), (12, [12, 53, 150, 173, 234, 239, 268, 306, 340, 342, 378, 412, 424, 462, 496, 498, 534, 568, 580, 618, 652, 690, 724, 775, 827, 873, 878, 912, 940]), (14, [14, 153, 241, 266, 411, 423, 566, 650, 651, 829, 874, 879]), (15, [15, 21, 43, 44, 83, 85, 96, 118, 131, 152, 165, 175, 214, 237, 259, 267, 272, 297, 301, 308, 345, 368, 381, 410, 422, 435, 464, 494, 495, 497, 529, 537, 542, 545, 567, 571, 579, 608, 639, 641, 644, 674, 681, 689, 717, 722, 770, 777, 798, 805, 828, 844, 875, 903, 906, 908, 913, 944, 946, 985]), (18, [18, 116, 298, 370, 466, 538, 797, 983]), (20, [20, 31, 55, 119, 186, 197, 199, 236, 263, 296, 337, 338, 339, 341, 369, 465, 471, 505, 506, 536, 575, 578, 601, 603, 617, 685, 710, 723, 762, 765, 776, 799, 832, 925, 941, 984]), (23, [23, 47, 75, 81, 195, 205, 761, 785, 813, 819, 933, 943]), (24, [24, 30, 36, 42, 48, 64, 70, 76, 82, 94, 104, 110, 122, 128, 162, 168, 184, 196, 206, 212, 218, 270, 274, 276, 280, 286, 288, 292, 294, 300, 304, 310, 312, 316, 322, 324, 330, 346, 354, 358, 360, 364, 366, 372, 376, 382, 390, 394, 396, 402, 414, 420, 426, 436, 442, 444, 450, 454, 456, 460, 468, 472, 478, 480, 486, 492, 508, 510, 514, 516, 520, 526, 528, 532, 540, 544, 546, 550, 552, 556, 570, 594, 600, 604, 606, 610, 616, 622, 624, 628, 630, 636, 640, 642, 646, 660, 666, 672, 676, 682, 684, 688, 694, 696, 700, 702, 708, 712, 718, 720, 732, 745, 763, 769, 781, 787, 803, 815, 821, 833, 843, 849, 861, 867, 901, 907, 917, 923, 935, 945, 951, 973]), (25, [25, 27, 32, 90, 95, 137, 181, 225, 283, 284, 303, 335, 350, 387, 470, 501, 517, 523, 525, 557, 572, 583, 584, 585, 587, 669, 704, 725, 771, 786, 788, 793, 884, 922, 959, 969]), (29, [29, 831]), (34, [34, 132, 176, 226, 772, 794, 904, 990]), (38, [38, 73, 221, 279, 356, 519, 524, 602, 687, 817, 822, 947]), (54, [54, 427, 713, 961]), (56, [56, 108, 188, 252, 742, 870, 926, 942]), (60, [60, 141, 247, 326, 399, 428, 429, 657, 728, 839, 896, 931]), (65, [65, 129, 253, 383, 443, 475, 553, 625, 677, 701, 860, 900]), (79, [79, 84, 209, 278, 285, 507, 518, 686, 693, 747, 919, 974]), (88, [88, 134, 352, 388, 670, 706, 883, 967]), (93, [93, 921]), (100, [100, 174, 407, 433, 611, 643, 739, 977]), (101, [101, 147, 230, 404, 405, 417, 488, 590, 663, 759, 856, 979]), (102, [102, 142, 242, 840, 880, 980]), (103, [103, 865]), (105, [105, 213, 275, 307, 377, 461, 493, 613, 683, 715, 802, 866]), (123, [123, 163, 289, 313, 365, 437, 515, 547, 647, 733, 842, 950]), (127, [127, 899]), (140, [140, 250, 347, 379, 431, 673, 837, 911]), (156, [156, 190, 448, 484, 598, 634, 751, 889]), (161, [161, 841]), (183, [183, 767]), (202, [202, 305, 649, 791]), (224, [224, 403, 473, 939]), (264, [264, 576]), (336, [336, 726]), (408, [408]), (432, [432]), (504, [504, 582]), (654, [654])]

implications = {
1: {1, 432},
2: {2, 654},
3: {1, 2, 3, 4, 56, 65, 88, 93, 100, 127, 336, 408, 432, 654},
4: {4},
5: {5, 23, 29, 93, 103, 127, 161, 183},
6: {6, 408},
7: {1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 18, 20, 23, 24, 25, 29, 34, 38, 54, 56, 60, 65, 79, 88, 93, 100, 101, 102, 103, 105, 123, 127, 140, 156, 161, 183, 202, 224, 264, 336, 408, 432, 504, 654},
8: {2, 6, 8, 34, 56, 123, 140, 156, 161, 183, 408, 432, 504, 654},
9: {4, 6, 9, 54, 202, 408},
10: {4, 5, 10, 23, 29, 34, 56, 93, 102, 103, 127, 161, 183},
12: {12, 654},
14: {2, 12, 14, 102, 202, 654},
15: {4, 12, 15, 18, 29, 34, 100, 103, 105, 140, 264, 408, 432, 654},
18: {12, 18, 29, 103, 264, 408, 432, 654},
20: {12, 20, 54, 56, 224, 654},
23: {23, 103, 127, 161},
24: {1, 5, 6, 12, 18, 23, 24, 29, 88, 93, 103, 127, 156, 161, 183, 264, 336, 408, 432, 504, 654},
25: {1, 25, 34, 202, 224, 432},
29: {29, 103},
34: {34},
38: {38, 102},
54: {54},
56: {56},
60: {1, 54, 60, 102, 140, 432},
65: {65, 336, 408, 654},
79: {79, 102},
88: {1, 88, 93, 127, 336, 408, 432, 654},
93: {93, 127},
100: {100, 408},
101: {6, 100, 101, 102, 224, 408},
102: {102},
103: {103},
105: {105, 264, 408, 432},
123: {123, 432, 504, 654},
127: {127},
140: {140, 432},
156: {6, 156, 161, 183, 408, 432, 504, 654},
161: {161},
183: {161, 183},
202: {202},
224: {224},
264: {264, 408, 432},
336: {336, 408, 654},
408: {408},
432: {432},
504: {432, 504, 654},
654: {654}
}


if __name__ == "__main__":
    claimed_representatives = representatives
    claimed_implications = implications
    non_implications = {i: set() for i in range(1, 991)}
    implications = {i: set() for i in range(1, 991)}
    to_rep = {}
    for i, eqi in enumerate(eq_list):
        if i == 0:
            continue
        iterate_up_to = len(models(extra0=op_declare+"assign(max_models, 15). assign(iterate_up_to, 8).", extra1=quasigroup_eqs + eqi + ".")[-1])
        for j, eqj in enumerate(eq_list):
            if j == 0:
                continue
            print(f"Eq{i} {eqi} =>? Eq{j} {eqj}", end='\r')
            if models(extra0=op_declare+f"assign(iterate_up_to, {iterate_up_to}). assign(selection_measure, 3).", extra1=quasigroup_eqs + eqi + ".", extra2=eqj + "."):
                non_implications[i].add(j)
            elif prove(extra0=op_declare, extra1=quasigroup_eqs + eqi + ".", extra2=eqj + "."):
                implications[i].add(j)
                if i > j and i in implications[j]:
                    to_rep[i] = j
                    implications[i] = set(implications[j])
                    non_implications[i] = set(non_implications[j])
                    break
            elif models(extra0=op_declare+"assign(selection_measure, 3).", extra1=quasigroup_eqs + eqi + ".", extra2=eqj + ".", max_seconds=10):
                non_implications[i].add(j)
        if i not in to_rep:
            to_rep[i] = i
        if len(implications[i]) + len(non_implications[i]) < 990:
            for j in sorted(set(range(1, 991)).difference(implications[i]).difference(non_implications[i])):
                print(f"Unknown implication from Sch-{i} {eqi} to Sch-{j} {eq_list[j]}")

    representatives = sorted(set(to_rep.values()))
    if claimed_representatives != representatives:
        print(f"Announced representatives {claimed_representatives} differs from computed {representatives}")
    implications = {i: implications[i].intersection(representatives) for i in representatives}
    if claimed_implications != implications:
        print(claimed_implications)
        print("differs from computed")
        print(implications)

    print("representatives and equivalence classes:")
    print(representatives)
    computed_class_list = [(i, sorted(set(j for j in range(1, 991) if to_rep[j] == i))) for i in representatives]
    if computed_class_list != class_list:
        print("Unexpectedly")
        print(class_list)
        print("differs from computed")
        print(computed_class_list)

    with open("quasigroup-representatives.txt", "w") as f:
        for i in representatives:
            print(f"Sch-{i}: {eq_list[i]}", file=f)

    with open("quasigroup-classes.txt", "w") as f:
        for i in representatives:
            print(f"Sch-{i} class {[j for j in range(1, 991) if to_rep[j] == i]}", file=f)

    with open("quasigroup-implications.txt", "w") as f:
        for i in representatives:
            print(f"Sch-{i}: {eq_list[i]} ⇒ {implications[i]}", file=f)


==> anc/quasigroup-classes.txt <==
Sch-1 class [1, 58, 139, 178, 223, 244, 256, 258, 328, 348, 384, 400, 430, 502, 522, 558, 574, 586, 588, 658, 678, 714, 730, 740, 792, 838, 895, 929, 957]
Sch-2 class [2, 240, 373, 457, 533, 653, 877, 987]
Sch-3 class [3, 61, 66, 91, 107, 136, 164, 169, 171, 180, 187, 207, 208, 246, 254, 255, 257, 320, 323, 327, 331, 343, 351, 375, 386, 398, 434, 441, 453, 455, 458, 477, 500, 521, 530, 573, 609, 626, 645, 656, 668, 698, 705, 709, 721, 729, 741, 814, 816, 835, 845, 848, 850, 862, 869, 885, 897, 930, 958, 968]
Sch-4 class [4, 98, 166, 204, 836, 846, 914, 964]
Sch-5 class [5, 11, 17, 35, 41, 57, 63, 69, 87, 109, 115, 121, 133, 143, 149, 155, 167, 177, 189, 211, 217, 227, 233, 243, 743, 749, 755, 773, 779, 795, 801, 807, 825, 847, 853, 859, 871, 881, 887, 893, 905, 915, 927, 949, 955, 965, 971, 981]
Sch-6 class [6, 99, 144, 201, 228, 249, 262, 282, 318, 334, 406, 418, 438, 474, 490, 562, 564, 592, 612, 648, 664, 736, 738, 757, 809, 855, 962, 978, 988]
Sch-7 class [7, 13, 19, 26, 37, 39, 45, 51, 59, 67, 71, 72, 89, 112, 117, 124, 135, 145, 151, 157, 170, 179, 191, 198, 215, 219, 220, 229, 235, 245, 265, 269, 271, 273, 287, 290, 293, 295, 299, 309, 311, 314, 315, 319, 321, 325, 329, 349, 353, 359, 361, 362, 367, 371, 385, 389, 391, 392, 397, 401, 409, 413, 415, 419, 421, 425, 439, 440, 445, 449, 451, 452, 463, 467, 476, 479, 481, 485, 487, 491, 509, 511, 513, 527, 535, 539, 541, 543, 549, 551, 554, 555, 565, 569, 589, 593, 595, 599, 605, 614, 615, 619, 621, 627, 629, 631, 635, 637, 638, 655, 659, 661, 665, 667, 671, 679, 680, 695, 697, 699, 703, 707, 716, 719, 727, 731, 744, 746, 750, 756, 764, 774, 782, 789, 796, 804, 808, 826, 851, 854, 863, 872, 882, 888, 894, 909, 916, 918, 928, 936, 952, 956, 966, 972, 975, 982]
Sch-8 class [8, 33, 77, 78, 106, 111, 113, 125, 130, 146, 158, 193, 231, 251, 260, 281, 291, 333, 344, 363, 374, 380, 393, 395, 416, 446, 459, 469, 483, 489, 499, 512, 531, 548, 577, 591, 597, 607, 620, 623, 632, 662, 675, 734, 735, 737, 752, 758, 780, 783, 810, 820, 823, 857, 868, 891, 902, 924, 953, 989]
Sch-9 class [9, 49, 50, 97, 159, 185, 192, 203, 261, 277, 302, 317, 332, 355, 357, 447, 482, 503, 559, 560, 561, 563, 581, 596, 633, 691, 692, 711, 753, 768, 811, 834, 890, 934, 937, 963]
Sch-10 class [10, 16, 22, 28, 40, 46, 52, 62, 68, 74, 80, 86, 92, 114, 120, 126, 138, 148, 154, 160, 172, 182, 194, 200, 210, 216, 222, 232, 238, 248, 748, 754, 760, 766, 778, 784, 790, 800, 806, 812, 818, 824, 830, 852, 858, 864, 876, 886, 892, 898, 910, 920, 932, 938, 948, 954, 960, 970, 976, 986]
Sch-12 class [12, 53, 150, 173, 234, 239, 268, 306, 340, 342, 378, 412, 424, 462, 496, 498, 534, 568, 580, 618, 652, 690, 724, 775, 827, 873, 878, 912, 940]
Sch-14 class [14, 153, 241, 266, 411, 423, 566, 650, 651, 829, 874, 879]
Sch-15 class [15, 21, 43, 44, 83, 85, 96, 118, 131, 152, 165, 175, 214, 237, 259, 267, 272, 297, 301, 308, 345, 368, 381, 410, 422, 435, 464, 494, 495, 497, 529, 537, 542, 545, 567, 571, 579, 608, 639, 641, 644, 674, 681, 689, 717, 722, 770, 777, 798, 805, 828, 844, 875, 903, 906, 908, 913, 944, 946, 985]
Sch-18 class [18, 116, 298, 370, 466, 538, 797, 983]
Sch-20 class [20, 31, 55, 119, 186, 197, 199, 236, 263, 296, 337, 338, 339, 341, 369, 465, 471, 505, 506, 536, 575, 578, 601, 603, 617, 685, 710, 723, 762, 765, 776, 799, 832, 925, 941, 984]
Sch-23 class [23, 47, 75, 81, 195, 205, 761, 785, 813, 819, 933, 943]
Sch-24 class [24, 30, 36, 42, 48, 64, 70, 76, 82, 94, 104, 110, 122, 128, 162, 168, 184, 196, 206, 212, 218, 270, 274, 276, 280, 286, 288, 292, 294, 300, 304, 310, 312, 316, 322, 324, 330, 346, 354, 358, 360, 364, 366, 372, 376, 382, 390, 394, 396, 402, 414, 420, 426, 436, 442, 444, 450, 454, 456, 460, 468, 472, 478, 480, 486, 492, 508, 510, 514, 516, 520, 526, 528, 532, 540, 544, 546, 550, 552, 556, 570, 594, 600, 604, 606, 610, 616, 622, 624, 628, 630, 636, 640, 642, 646, 660, 666, 672, 676, 682, 684, 688, 694, 696, 700, 702, 708, 712, 718, 720, 732, 745, 763, 769, 781, 787, 803, 815, 821, 833, 843, 849, 861, 867, 901, 907, 917, 923, 935, 945, 951, 973]
Sch-25 class [25, 27, 32, 90, 95, 137, 181, 225, 283, 284, 303, 335, 350, 387, 470, 501, 517, 523, 525, 557, 572, 583, 584, 585, 587, 669, 704, 725, 771, 786, 788, 793, 884, 922, 959, 969]
Sch-29 class [29, 831]
Sch-34 class [34, 132, 176, 226, 772, 794, 904, 990]
Sch-38 class [38, 73, 221, 279, 356, 519, 524, 602, 687, 817, 822, 947]
Sch-54 class [54, 427, 713, 961]
Sch-56 class [56, 108, 188, 252, 742, 870, 926, 942]
Sch-60 class [60, 141, 247, 326, 399, 428, 429, 657, 728, 839, 896, 931]
Sch-65 class [65, 129, 253, 383, 443, 475, 553, 625, 677, 701, 860, 900]
Sch-79 class [79, 84, 209, 278, 285, 507, 518, 686, 693, 747, 919, 974]
Sch-88 class [88, 134, 352, 388, 670, 706, 883, 967]
Sch-93 class [93, 921]
Sch-100 class [100, 174, 407, 433, 611, 643, 739, 977]
Sch-101 class [101, 147, 230, 404, 405, 417, 488, 590, 663, 759, 856, 979]
Sch-102 class [102, 142, 242, 840, 880, 980]
Sch-103 class [103, 865]
Sch-105 class [105, 213, 275, 307, 377, 461, 493, 613, 683, 715, 802, 866]
Sch-123 class [123, 163, 289, 313, 365, 437, 515, 547, 647, 733, 842, 950]
Sch-127 class [127, 899]
Sch-140 class [140, 250, 347, 379, 431, 673, 837, 911]
Sch-156 class [156, 190, 448, 484, 598, 634, 751, 889]
Sch-161 class [161, 841]
Sch-183 class [183, 767]
Sch-202 class [202, 305, 649, 791]
Sch-224 class [224, 403, 473, 939]
Sch-264 class [264, 576]
Sch-336 class [336, 726]
Sch-408 class [408]
Sch-432 class [432]
Sch-504 class [504, 582]
Sch-654 class [654]


==> anc/quasigroup-equations.txt <==
Sch-1: x * (y * z) = x * (z * y)
Sch-2: x * (y * z) = y * (x * z)
Sch-3: x * (y * z) = y * (z * x)
Sch-4: x * (y * z) = z * (y * x)
Sch-5: x * (y * z) = x * (y // z)
Sch-6: x * (y * z) = x * (z // y)
Sch-7: x * (y * z) = y * (x // z)
Sch-8: x * (y * z) = y * (z // x)
Sch-9: x * (y * z) = z * (x // y)
Sch-10: x * (y * z) = z * (y // x)
Sch-11: x * (y * z) = x * (y \\ z)
Sch-12: x * (y * z) = x * (z \\ y)
Sch-13: x * (y * z) = y * (x \\ z)
Sch-14: x * (y * z) = y * (z \\ x)
Sch-15: x * (y * z) = z * (x \\ y)
Sch-16: x * (y * z) = z * (y \\ x)
Sch-17: x * (y * z) = x // (y * z)
Sch-18: x * (y * z) = x // (z * y)
Sch-19: x * (y * z) = y // (x * z)
Sch-20: x * (y * z) = y // (z * x)
Sch-21: x * (y * z) = z // (x * y)
Sch-22: x * (y * z) = z // (y * x)
Sch-23: x * (y * z) = x // (y // z)
Sch-24: x * (y * z) = x // (z // y)
Sch-25: x * (y * z) = y // (x // z)
Sch-26: x * (y * z) = y // (z // x)
Sch-27: x * (y * z) = z // (x // y)
Sch-28: x * (y * z) = z // (y // x)
Sch-29: x * (y * z) = x // (y \\ z)
Sch-30: x * (y * z) = x // (z \\ y)
Sch-31: x * (y * z) = y // (x \\ z)
Sch-32: x * (y * z) = y // (z \\ x)
Sch-33: x * (y * z) = z // (x \\ y)
Sch-34: x * (y * z) = z // (y \\ x)
Sch-35: x * (y * z) = x \\ (y * z)
Sch-36: x * (y * z) = x \\ (z * y)
Sch-37: x * (y * z) = y \\ (x * z)
Sch-38: x * (y * z) = y \\ (z * x)
Sch-39: x * (y * z) = z \\ (x * y)
Sch-40: x * (y * z) = z \\ (y * x)
Sch-41: x * (y * z) = x \\ (y // z)
Sch-42: x * (y * z) = x \\ (z // y)
Sch-43: x * (y * z) = y \\ (x // z)
Sch-44: x * (y * z) = y \\ (z // x)
Sch-45: x * (y * z) = z \\ (x // y)
Sch-46: x * (y * z) = z \\ (y // x)
Sch-47: x * (y * z) = x \\ (y \\ z)
Sch-48: x * (y * z) = x \\ (z \\ y)
Sch-49: x * (y * z) = y \\ (x \\ z)
Sch-50: x * (y * z) = y \\ (z \\ x)
Sch-51: x * (y * z) = z \\ (x \\ y)
Sch-52: x * (y * z) = z \\ (y \\ x)
Sch-53: x * (y // z) = x * (z // y)
Sch-54: x * (y // z) = y * (x // z)
Sch-55: x * (y // z) = y * (z // x)
Sch-56: x * (y // z) = z * (y // x)
Sch-57: x * (y // z) = x * (y \\ z)
Sch-58: x * (y // z) = x * (z \\ y)
Sch-59: x * (y // z) = y * (x \\ z)
Sch-60: x * (y // z) = y * (z \\ x)
Sch-61: x * (y // z) = z * (x \\ y)
Sch-62: x * (y // z) = z * (y \\ x)
Sch-63: x * (y // z) = x // (y * z)
Sch-64: x * (y // z) = x // (z * y)
Sch-65: x * (y // z) = y // (x * z)
Sch-66: x * (y // z) = y // (z * x)
Sch-67: x * (y // z) = z // (x * y)
Sch-68: x * (y // z) = z // (y * x)
Sch-69: x * (y // z) = x // (y // z)
Sch-70: x * (y // z) = x // (z // y)
Sch-71: x * (y // z) = y // (x // z)
Sch-72: x * (y // z) = y // (z // x)
Sch-73: x * (y // z) = z // (x // y)
Sch-74: x * (y // z) = z // (y // x)
Sch-75: x * (y // z) = x // (y \\ z)
Sch-76: x * (y // z) = x // (z \\ y)
Sch-77: x * (y // z) = y // (x \\ z)
Sch-78: x * (y // z) = y // (z \\ x)
Sch-79: x * (y // z) = z // (x \\ y)
Sch-80: x * (y // z) = z // (y \\ x)
Sch-81: x * (y // z) = x \\ (y * z)
Sch-82: x * (y // z) = x \\ (z * y)
Sch-83: x * (y // z) = y \\ (x * z)
Sch-84: x * (y // z) = y \\ (z * x)
Sch-85: x * (y // z) = z \\ (x * y)
Sch-86: x * (y // z) = z \\ (y * x)
Sch-87: x * (y // z) = x \\ (y // z)
Sch-88: x * (y // z) = x \\ (z // y)
Sch-89: x * (y // z) = y \\ (x // z)
Sch-90: x * (y // z) = y \\ (z // x)
Sch-91: x * (y // z) = z \\ (x // y)
Sch-92: x * (y // z) = z \\ (y // x)
Sch-93: x * (y // z) = x \\ (y \\ z)
Sch-94: x * (y // z) = x \\ (z \\ y)
Sch-95: x * (y // z) = y \\ (x \\ z)
Sch-96: x * (y // z) = y \\ (z \\ x)
Sch-97: x * (y // z) = z \\ (x \\ y)
Sch-98: x * (y // z) = z \\ (y \\ x)
Sch-99: x * (y \\ z) = x * (z \\ y)
Sch-100: x * (y \\ z) = y * (x \\ z)
Sch-101: x * (y \\ z) = y * (z \\ x)
Sch-102: x * (y \\ z) = z * (y \\ x)
Sch-103: x * (y \\ z) = x // (y * z)
Sch-104: x * (y \\ z) = x // (z * y)
Sch-105: x * (y \\ z) = y // (x * z)
Sch-106: x * (y \\ z) = y // (z * x)
Sch-107: x * (y \\ z) = z // (x * y)
Sch-108: x * (y \\ z) = z // (y * x)
Sch-109: x * (y \\ z) = x // (y // z)
Sch-110: x * (y \\ z) = x // (z // y)
Sch-111: x * (y \\ z) = y // (x // z)
Sch-112: x * (y \\ z) = y // (z // x)
Sch-113: x * (y \\ z) = z // (x // y)
Sch-114: x * (y \\ z) = z // (y // x)
Sch-115: x * (y \\ z) = x // (y \\ z)
Sch-116: x * (y \\ z) = x // (z \\ y)
Sch-117: x * (y \\ z) = y // (x \\ z)
Sch-118: x * (y \\ z) = y // (z \\ x)
Sch-119: x * (y \\ z) = z // (x \\ y)
Sch-120: x * (y \\ z) = z // (y \\ x)
Sch-121: x * (y \\ z) = x \\ (y * z)
Sch-122: x * (y \\ z) = x \\ (z * y)
Sch-123: x * (y \\ z) = y \\ (x * z)
Sch-124: x * (y \\ z) = y \\ (z * x)
Sch-125: x * (y \\ z) = z \\ (x * y)
Sch-126: x * (y \\ z) = z \\ (y * x)
Sch-127: x * (y \\ z) = x \\ (y // z)
Sch-128: x * (y \\ z) = x \\ (z // y)
Sch-129: x * (y \\ z) = y \\ (x // z)
Sch-130: x * (y \\ z) = y \\ (z // x)
Sch-131: x * (y \\ z) = z \\ (x // y)
Sch-132: x * (y \\ z) = z \\ (y // x)
Sch-133: x * (y \\ z) = x \\ (y \\ z)
Sch-134: x * (y \\ z) = x \\ (z \\ y)
Sch-135: x * (y \\ z) = y \\ (x \\ z)
Sch-136: x * (y \\ z) = y \\ (z \\ x)
Sch-137: x * (y \\ z) = z \\ (x \\ y)
Sch-138: x * (y \\ z) = z \\ (y \\ x)
Sch-139: x // (y * z) = x // (z * y)
Sch-140: x // (y * z) = y // (x * z)
Sch-141: x // (y * z) = y // (z * x)
Sch-142: x // (y * z) = z // (y * x)
Sch-143: x // (y * z) = x // (y // z)
Sch-144: x // (y * z) = x // (z // y)
Sch-145: x // (y * z) = y // (x // z)
Sch-146: x // (y * z) = y // (z // x)
Sch-147: x // (y * z) = z // (x // y)
Sch-148: x // (y * z) = z // (y // x)
Sch-149: x // (y * z) = x // (y \\ z)
Sch-150: x // (y * z) = x // (z \\ y)
Sch-151: x // (y * z) = y // (x \\ z)
Sch-152: x // (y * z) = y // (z \\ x)
Sch-153: x // (y * z) = z // (x \\ y)
Sch-154: x // (y * z) = z // (y \\ x)
Sch-155: x // (y * z) = x \\ (y * z)
Sch-156: x // (y * z) = x \\ (z * y)
Sch-157: x // (y * z) = y \\ (x * z)
Sch-158: x // (y * z) = y \\ (z * x)
Sch-159: x // (y * z) = z \\ (x * y)
Sch-160: x // (y * z) = z \\ (y * x)
Sch-161: x // (y * z) = x \\ (y // z)
Sch-162: x // (y * z) = x \\ (z // y)
Sch-163: x // (y * z) = y \\ (x // z)
Sch-164: x // (y * z) = y \\ (z // x)
Sch-165: x // (y * z) = z \\ (x // y)
Sch-166: x // (y * z) = z \\ (y // x)
Sch-167: x // (y * z) = x \\ (y \\ z)
Sch-168: x // (y * z) = x \\ (z \\ y)
Sch-169: x // (y * z) = y \\ (x \\ z)
Sch-170: x // (y * z) = y \\ (z \\ x)
Sch-171: x // (y * z) = z \\ (x \\ y)
Sch-172: x // (y * z) = z \\ (y \\ x)
Sch-173: x // (y // z) = x // (z // y)
Sch-174: x // (y // z) = y // (x // z)
Sch-175: x // (y // z) = y // (z // x)
Sch-176: x // (y // z) = z // (y // x)
Sch-177: x // (y // z) = x // (y \\ z)
Sch-178: x // (y // z) = x // (z \\ y)
Sch-179: x // (y // z) = y // (x \\ z)
Sch-180: x // (y // z) = y // (z \\ x)
Sch-181: x // (y // z) = z // (x \\ y)
Sch-182: x // (y // z) = z // (y \\ x)
Sch-183: x // (y // z) = x \\ (y * z)
Sch-184: x // (y // z) = x \\ (z * y)
Sch-185: x // (y // z) = y \\ (x * z)
Sch-186: x // (y // z) = y \\ (z * x)
Sch-187: x // (y // z) = z \\ (x * y)
Sch-188: x // (y // z) = z \\ (y * x)
Sch-189: x // (y // z) = x \\ (y // z)
Sch-190: x // (y // z) = x \\ (z // y)
Sch-191: x // (y // z) = y \\ (x // z)
Sch-192: x // (y // z) = y \\ (z // x)
Sch-193: x // (y // z) = z \\ (x // y)
Sch-194: x // (y // z) = z \\ (y // x)
Sch-195: x // (y // z) = x \\ (y \\ z)
Sch-196: x // (y // z) = x \\ (z \\ y)
Sch-197: x // (y // z) = y \\ (x \\ z)
Sch-198: x // (y // z) = y \\ (z \\ x)
Sch-199: x // (y // z) = z \\ (x \\ y)
Sch-200: x // (y // z) = z \\ (y \\ x)
Sch-201: x // (y \\ z) = x // (z \\ y)
Sch-202: x // (y \\ z) = y // (x \\ z)
Sch-203: x // (y \\ z) = y // (z \\ x)
Sch-204: x // (y \\ z) = z // (y \\ x)
Sch-205: x // (y \\ z) = x \\ (y * z)
Sch-206: x // (y \\ z) = x \\ (z * y)
Sch-207: x // (y \\ z) = y \\ (x * z)
Sch-208: x // (y \\ z) = y \\ (z * x)
Sch-209: x // (y \\ z) = z \\ (x * y)
Sch-210: x // (y \\ z) = z \\ (y * x)
Sch-211: x // (y \\ z) = x \\ (y // z)
Sch-212: x // (y \\ z) = x \\ (z // y)
Sch-213: x // (y \\ z) = y \\ (x // z)
Sch-214: x // (y \\ z) = y \\ (z // x)
Sch-215: x // (y \\ z) = z \\ (x // y)
Sch-216: x // (y \\ z) = z \\ (y // x)
Sch-217: x // (y \\ z) = x \\ (y \\ z)
Sch-218: x // (y \\ z) = x \\ (z \\ y)
Sch-219: x // (y \\ z) = y \\ (x \\ z)
Sch-220: x // (y \\ z) = y \\ (z \\ x)
Sch-221: x // (y \\ z) = z \\ (x \\ y)
Sch-222: x // (y \\ z) = z \\ (y \\ x)
Sch-223: x \\ (y * z) = x \\ (z * y)
Sch-224: x \\ (y * z) = y \\ (x * z)
Sch-225: x \\ (y * z) = y \\ (z * x)
Sch-226: x \\ (y * z) = z \\ (y * x)
Sch-227: x \\ (y * z) = x \\ (y // z)
Sch-228: x \\ (y * z) = x \\ (z // y)
Sch-229: x \\ (y * z) = y \\ (x // z)
Sch-230: x \\ (y * z) = y \\ (z // x)
Sch-231: x \\ (y * z) = z \\ (x // y)
Sch-232: x \\ (y * z) = z \\ (y // x)
Sch-233: x \\ (y * z) = x \\ (y \\ z)
Sch-234: x \\ (y * z) = x \\ (z \\ y)
Sch-235: x \\ (y * z) = y \\ (x \\ z)
Sch-236: x \\ (y * z) = y \\ (z \\ x)
Sch-237: x \\ (y * z) = z \\ (x \\ y)
Sch-238: x \\ (y * z) = z \\ (y \\ x)
Sch-239: x \\ (y // z) = x \\ (z // y)
Sch-240: x \\ (y // z) = y \\ (x // z)
Sch-241: x \\ (y // z) = y \\ (z // x)
Sch-242: x \\ (y // z) = z \\ (y // x)
Sch-243: x \\ (y // z) = x \\ (y \\ z)
Sch-244: x \\ (y // z) = x \\ (z \\ y)
Sch-245: x \\ (y // z) = y \\ (x \\ z)
Sch-246: x \\ (y // z) = y \\ (z \\ x)
Sch-247: x \\ (y // z) = z \\ (x \\ y)
Sch-248: x \\ (y // z) = z \\ (y \\ x)
Sch-249: x \\ (y \\ z) = x \\ (z \\ y)
Sch-250: x \\ (y \\ z) = y \\ (x \\ z)
Sch-251: x \\ (y \\ z) = y \\ (z \\ x)
Sch-252: x \\ (y \\ z) = z \\ (y \\ x)
Sch-253: x * (y * z) = (x * y) * z
Sch-254: x * (y * z) = (x * z) * y
Sch-255: x * (y * z) = (y * x) * z
Sch-256: x * (y * z) = (y * z) * x
Sch-257: x * (y * z) = (z * x) * y
Sch-258: x * (y * z) = (z * y) * x
Sch-259: x * (y * z) = (x * y) // z
Sch-260: x * (y * z) = (x * z) // y
Sch-261: x * (y * z) = (y * x) // z
Sch-262: x * (y * z) = (y * z) // x
Sch-263: x * (y * z) = (z * x) // y
Sch-264: x * (y * z) = (z * y) // x
Sch-265: x * (y * z) = (x * y) \\ z
Sch-266: x * (y * z) = (x * z) \\ y
Sch-267: x * (y * z) = (y * x) \\ z
Sch-268: x * (y * z) = (y * z) \\ x
Sch-269: x * (y * z) = (z * x) \\ y
Sch-270: x * (y * z) = (z * y) \\ x
Sch-271: x * (y * z) = (x // y) * z
Sch-272: x * (y * z) = (x // z) * y
Sch-273: x * (y * z) = (y // x) * z
Sch-274: x * (y * z) = (y // z) * x
Sch-275: x * (y * z) = (z // x) * y
Sch-276: x * (y * z) = (z // y) * x
Sch-277: x * (y * z) = (x // y) // z
Sch-278: x * (y * z) = (x // z) // y
Sch-279: x * (y * z) = (y // x) // z
Sch-280: x * (y * z) = (y // z) // x
Sch-281: x * (y * z) = (z // x) // y
Sch-282: x * (y * z) = (z // y) // x
Sch-283: x * (y * z) = (x // y) \\ z
Sch-284: x * (y * z) = (x // z) \\ y
Sch-285: x * (y * z) = (y // x) \\ z
Sch-286: x * (y * z) = (y // z) \\ x
Sch-287: x * (y * z) = (z // x) \\ y
Sch-288: x * (y * z) = (z // y) \\ x
Sch-289: x * (y * z) = (x \\ y) * z
Sch-290: x * (y * z) = (x \\ z) * y
Sch-291: x * (y * z) = (y \\ x) * z
Sch-292: x * (y * z) = (y \\ z) * x
Sch-293: x * (y * z) = (z \\ x) * y
Sch-294: x * (y * z) = (z \\ y) * x
Sch-295: x * (y * z) = (x \\ y) // z
Sch-296: x * (y * z) = (x \\ z) // y
Sch-297: x * (y * z) = (y \\ x) // z
Sch-298: x * (y * z) = (y \\ z) // x
Sch-299: x * (y * z) = (z \\ x) // y
Sch-300: x * (y * z) = (z \\ y) // x
Sch-301: x * (y * z) = (x \\ y) \\ z
Sch-302: x * (y * z) = (x \\ z) \\ y
Sch-303: x * (y * z) = (y \\ x) \\ z
Sch-304: x * (y * z) = (y \\ z) \\ x
Sch-305: x * (y * z) = (z \\ x) \\ y
Sch-306: x * (y * z) = (z \\ y) \\ x
Sch-307: x * (y // z) = (x * y) * z
Sch-308: x * (y // z) = (x * z) * y
Sch-309: x * (y // z) = (y * x) * z
Sch-310: x * (y // z) = (y * z) * x
Sch-311: x * (y // z) = (z * x) * y
Sch-312: x * (y // z) = (z * y) * x
Sch-313: x * (y // z) = (x * y) // z
Sch-314: x * (y // z) = (x * z) // y
Sch-315: x * (y // z) = (y * x) // z
Sch-316: x * (y // z) = (y * z) // x
Sch-317: x * (y // z) = (z * x) // y
Sch-318: x * (y // z) = (z * y) // x
Sch-319: x * (y // z) = (x * y) \\ z
Sch-320: x * (y // z) = (x * z) \\ y
Sch-321: x * (y // z) = (y * x) \\ z
Sch-322: x * (y // z) = (y * z) \\ x
Sch-323: x * (y // z) = (z * x) \\ y
Sch-324: x * (y // z) = (z * y) \\ x
Sch-325: x * (y // z) = (x // y) * z
Sch-326: x * (y // z) = (x // z) * y
Sch-327: x * (y // z) = (y // x) * z
Sch-328: x * (y // z) = (y // z) * x
Sch-329: x * (y // z) = (z // x) * y
Sch-330: x * (y // z) = (z // y) * x
Sch-331: x * (y // z) = (x // y) // z
Sch-332: x * (y // z) = (x // z) // y
Sch-333: x * (y // z) = (y // x) // z
Sch-334: x * (y // z) = (y // z) // x
Sch-335: x * (y // z) = (z // x) // y
Sch-336: x * (y // z) = (z // y) // x
Sch-337: x * (y // z) = (x // y) \\ z
Sch-338: x * (y // z) = (x // z) \\ y
Sch-339: x * (y // z) = (y // x) \\ z
Sch-340: x * (y // z) = (y // z) \\ x
Sch-341: x * (y // z) = (z // x) \\ y
Sch-342: x * (y // z) = (z // y) \\ x
Sch-343: x * (y // z) = (x \\ y) * z
Sch-344: x * (y // z) = (x \\ z) * y
Sch-345: x * (y // z) = (y \\ x) * z
Sch-346: x * (y // z) = (y \\ z) * x
Sch-347: x * (y // z) = (z \\ x) * y
Sch-348: x * (y // z) = (z \\ y) * x
Sch-349: x * (y // z) = (x \\ y) // z
Sch-350: x * (y // z) = (x \\ z) // y
Sch-351: x * (y // z) = (y \\ x) // z
Sch-352: x * (y // z) = (y \\ z) // x
Sch-353: x * (y // z) = (z \\ x) // y
Sch-354: x * (y // z) = (z \\ y) // x
Sch-355: x * (y // z) = (x \\ y) \\ z
Sch-356: x * (y // z) = (x \\ z) \\ y
Sch-357: x * (y // z) = (y \\ x) \\ z
Sch-358: x * (y // z) = (y \\ z) \\ x
Sch-359: x * (y // z) = (z \\ x) \\ y
Sch-360: x * (y // z) = (z \\ y) \\ x
Sch-361: x * (y \\ z) = (x * y) * z
Sch-362: x * (y \\ z) = (x * z) * y
Sch-363: x * (y \\ z) = (y * x) * z
Sch-364: x * (y \\ z) = (y * z) * x
Sch-365: x * (y \\ z) = (z * x) * y
Sch-366: x * (y \\ z) = (z * y) * x
Sch-367: x * (y \\ z) = (x * y) // z
Sch-368: x * (y \\ z) = (x * z) // y
Sch-369: x * (y \\ z) = (y * x) // z
Sch-370: x * (y \\ z) = (y * z) // x
Sch-371: x * (y \\ z) = (z * x) // y
Sch-372: x * (y \\ z) = (z * y) // x
Sch-373: x * (y \\ z) = (x * y) \\ z
Sch-374: x * (y \\ z) = (x * z) \\ y
Sch-375: x * (y \\ z) = (y * x) \\ z
Sch-376: x * (y \\ z) = (y * z) \\ x
Sch-377: x * (y \\ z) = (z * x) \\ y
Sch-378: x * (y \\ z) = (z * y) \\ x
Sch-379: x * (y \\ z) = (x // y) * z
Sch-380: x * (y \\ z) = (x // z) * y
Sch-381: x * (y \\ z) = (y // x) * z
Sch-382: x * (y \\ z) = (y // z) * x
Sch-383: x * (y \\ z) = (z // x) * y
Sch-384: x * (y \\ z) = (z // y) * x
Sch-385: x * (y \\ z) = (x // y) // z
Sch-386: x * (y \\ z) = (x // z) // y
Sch-387: x * (y \\ z) = (y // x) // z
Sch-388: x * (y \\ z) = (y // z) // x
Sch-389: x * (y \\ z) = (z // x) // y
Sch-390: x * (y \\ z) = (z // y) // x
Sch-391: x * (y \\ z) = (x // y) \\ z
Sch-392: x * (y \\ z) = (x // z) \\ y
Sch-393: x * (y \\ z) = (y // x) \\ z
Sch-394: x * (y \\ z) = (y // z) \\ x
Sch-395: x * (y \\ z) = (z // x) \\ y
Sch-396: x * (y \\ z) = (z // y) \\ x
Sch-397: x * (y \\ z) = (x \\ y) * z
Sch-398: x * (y \\ z) = (x \\ z) * y
Sch-399: x * (y \\ z) = (y \\ x) * z
Sch-400: x * (y \\ z) = (y \\ z) * x
Sch-401: x * (y \\ z) = (z \\ x) * y
Sch-402: x * (y \\ z) = (z \\ y) * x
Sch-403: x * (y \\ z) = (x \\ y) // z
Sch-404: x * (y \\ z) = (x \\ z) // y
Sch-405: x * (y \\ z) = (y \\ x) // z
Sch-406: x * (y \\ z) = (y \\ z) // x
Sch-407: x * (y \\ z) = (z \\ x) // y
Sch-408: x * (y \\ z) = (z \\ y) // x
Sch-409: x * (y \\ z) = (x \\ y) \\ z
Sch-410: x * (y \\ z) = (x \\ z) \\ y
Sch-411: x * (y \\ z) = (y \\ x) \\ z
Sch-412: x * (y \\ z) = (y \\ z) \\ x
Sch-413: x * (y \\ z) = (z \\ x) \\ y
Sch-414: x * (y \\ z) = (z \\ y) \\ x
Sch-415: x // (y * z) = (x * y) * z
Sch-416: x // (y * z) = (x * z) * y
Sch-417: x // (y * z) = (y * x) * z
Sch-418: x // (y * z) = (y * z) * x
Sch-419: x // (y * z) = (z * x) * y
Sch-420: x // (y * z) = (z * y) * x
Sch-421: x // (y * z) = (x * y) // z
Sch-422: x // (y * z) = (x * z) // y
Sch-423: x // (y * z) = (y * x) // z
Sch-424: x // (y * z) = (y * z) // x
Sch-425: x // (y * z) = (z * x) // y
Sch-426: x // (y * z) = (z * y) // x
Sch-427: x // (y * z) = (x * y) \\ z
Sch-428: x // (y * z) = (x * z) \\ y
Sch-429: x // (y * z) = (y * x) \\ z
Sch-430: x // (y * z) = (y * z) \\ x
Sch-431: x // (y * z) = (z * x) \\ y
Sch-432: x // (y * z) = (z * y) \\ x
Sch-433: x // (y * z) = (x // y) * z
Sch-434: x // (y * z) = (x // z) * y
Sch-435: x // (y * z) = (y // x) * z
Sch-436: x // (y * z) = (y // z) * x
Sch-437: x // (y * z) = (z // x) * y
Sch-438: x // (y * z) = (z // y) * x
Sch-439: x // (y * z) = (x // y) // z
Sch-440: x // (y * z) = (x // z) // y
Sch-441: x // (y * z) = (y // x) // z
Sch-442: x // (y * z) = (y // z) // x
Sch-443: x // (y * z) = (z // x) // y
Sch-444: x // (y * z) = (z // y) // x
Sch-445: x // (y * z) = (x // y) \\ z
Sch-446: x // (y * z) = (x // z) \\ y
Sch-447: x // (y * z) = (y // x) \\ z
Sch-448: x // (y * z) = (y // z) \\ x
Sch-449: x // (y * z) = (z // x) \\ y
Sch-450: x // (y * z) = (z // y) \\ x
Sch-451: x // (y * z) = (x \\ y) * z
Sch-452: x // (y * z) = (x \\ z) * y
Sch-453: x // (y * z) = (y \\ x) * z
Sch-454: x // (y * z) = (y \\ z) * x
Sch-455: x // (y * z) = (z \\ x) * y
Sch-456: x // (y * z) = (z \\ y) * x
Sch-457: x // (y * z) = (x \\ y) // z
Sch-458: x // (y * z) = (x \\ z) // y
Sch-459: x // (y * z) = (y \\ x) // z
Sch-460: x // (y * z) = (y \\ z) // x
Sch-461: x // (y * z) = (z \\ x) // y
Sch-462: x // (y * z) = (z \\ y) // x
Sch-463: x // (y * z) = (x \\ y) \\ z
Sch-464: x // (y * z) = (x \\ z) \\ y
Sch-465: x // (y * z) = (y \\ x) \\ z
Sch-466: x // (y * z) = (y \\ z) \\ x
Sch-467: x // (y * z) = (z \\ x) \\ y
Sch-468: x // (y * z) = (z \\ y) \\ x
Sch-469: x // (y // z) = (x * y) * z
Sch-470: x // (y // z) = (x * z) * y
Sch-471: x // (y // z) = (y * x) * z
Sch-472: x // (y // z) = (y * z) * x
Sch-473: x // (y // z) = (z * x) * y
Sch-474: x // (y // z) = (z * y) * x
Sch-475: x // (y // z) = (x * y) // z
Sch-476: x // (y // z) = (x * z) // y
Sch-477: x // (y // z) = (y * x) // z
Sch-478: x // (y // z) = (y * z) // x
Sch-479: x // (y // z) = (z * x) // y
Sch-480: x // (y // z) = (z * y) // x
Sch-481: x // (y // z) = (x * y) \\ z
Sch-482: x // (y // z) = (x * z) \\ y
Sch-483: x // (y // z) = (y * x) \\ z
Sch-484: x // (y // z) = (y * z) \\ x
Sch-485: x // (y // z) = (z * x) \\ y
Sch-486: x // (y // z) = (z * y) \\ x
Sch-487: x // (y // z) = (x // y) * z
Sch-488: x // (y // z) = (x // z) * y
Sch-489: x // (y // z) = (y // x) * z
Sch-490: x // (y // z) = (y // z) * x
Sch-491: x // (y // z) = (z // x) * y
Sch-492: x // (y // z) = (z // y) * x
Sch-493: x // (y // z) = (x // y) // z
Sch-494: x // (y // z) = (x // z) // y
Sch-495: x // (y // z) = (y // x) // z
Sch-496: x // (y // z) = (y // z) // x
Sch-497: x // (y // z) = (z // x) // y
Sch-498: x // (y // z) = (z // y) // x
Sch-499: x // (y // z) = (x // y) \\ z
Sch-500: x // (y // z) = (x // z) \\ y
Sch-501: x // (y // z) = (y // x) \\ z
Sch-502: x // (y // z) = (y // z) \\ x
Sch-503: x // (y // z) = (z // x) \\ y
Sch-504: x // (y // z) = (z // y) \\ x
Sch-505: x // (y // z) = (x \\ y) * z
Sch-506: x // (y // z) = (x \\ z) * y
Sch-507: x // (y // z) = (y \\ x) * z
Sch-508: x // (y // z) = (y \\ z) * x
Sch-509: x // (y // z) = (z \\ x) * y
Sch-510: x // (y // z) = (z \\ y) * x
Sch-511: x // (y // z) = (x \\ y) // z
Sch-512: x // (y // z) = (x \\ z) // y
Sch-513: x // (y // z) = (y \\ x) // z
Sch-514: x // (y // z) = (y \\ z) // x
Sch-515: x // (y // z) = (z \\ x) // y
Sch-516: x // (y // z) = (z \\ y) // x
Sch-517: x // (y // z) = (x \\ y) \\ z
Sch-518: x // (y // z) = (x \\ z) \\ y
Sch-519: x // (y // z) = (y \\ x) \\ z
Sch-520: x // (y // z) = (y \\ z) \\ x
Sch-521: x // (y // z) = (z \\ x) \\ y
Sch-522: x // (y // z) = (z \\ y) \\ x
Sch-523: x // (y \\ z) = (x * y) * z
Sch-524: x // (y \\ z) = (x * z) * y
Sch-525: x // (y \\ z) = (y * x) * z
Sch-526: x // (y \\ z) = (y * z) * x
Sch-527: x // (y \\ z) = (z * x) * y
Sch-528: x // (y \\ z) = (z * y) * x
Sch-529: x // (y \\ z) = (x * y) // z
Sch-530: x // (y \\ z) = (x * z) // y
Sch-531: x // (y \\ z) = (y * x) // z
Sch-532: x // (y \\ z) = (y * z) // x
Sch-533: x // (y \\ z) = (z * x) // y
Sch-534: x // (y \\ z) = (z * y) // x
Sch-535: x // (y \\ z) = (x * y) \\ z
Sch-536: x // (y \\ z) = (x * z) \\ y
Sch-537: x // (y \\ z) = (y * x) \\ z
Sch-538: x // (y \\ z) = (y * z) \\ x
Sch-539: x // (y \\ z) = (z * x) \\ y
Sch-540: x // (y \\ z) = (z * y) \\ x
Sch-541: x // (y \\ z) = (x // y) * z
Sch-542: x // (y \\ z) = (x // z) * y
Sch-543: x // (y \\ z) = (y // x) * z
Sch-544: x // (y \\ z) = (y // z) * x
Sch-545: x // (y \\ z) = (z // x) * y
Sch-546: x // (y \\ z) = (z // y) * x
Sch-547: x // (y \\ z) = (x // y) // z
Sch-548: x // (y \\ z) = (x // z) // y
Sch-549: x // (y \\ z) = (y // x) // z
Sch-550: x // (y \\ z) = (y // z) // x
Sch-551: x // (y \\ z) = (z // x) // y
Sch-552: x // (y \\ z) = (z // y) // x
Sch-553: x // (y \\ z) = (x // y) \\ z
Sch-554: x // (y \\ z) = (x // z) \\ y
Sch-555: x // (y \\ z) = (y // x) \\ z
Sch-556: x // (y \\ z) = (y // z) \\ x
Sch-557: x // (y \\ z) = (z // x) \\ y
Sch-558: x // (y \\ z) = (z // y) \\ x
Sch-559: x // (y \\ z) = (x \\ y) * z
Sch-560: x // (y \\ z) = (x \\ z) * y
Sch-561: x // (y \\ z) = (y \\ x) * z
Sch-562: x // (y \\ z) = (y \\ z) * x
Sch-563: x // (y \\ z) = (z \\ x) * y
Sch-564: x // (y \\ z) = (z \\ y) * x
Sch-565: x // (y \\ z) = (x \\ y) // z
Sch-566: x // (y \\ z) = (x \\ z) // y
Sch-567: x // (y \\ z) = (y \\ x) // z
Sch-568: x // (y \\ z) = (y \\ z) // x
Sch-569: x // (y \\ z) = (z \\ x) // y
Sch-570: x // (y \\ z) = (z \\ y) // x
Sch-571: x // (y \\ z) = (x \\ y) \\ z
Sch-572: x // (y \\ z) = (x \\ z) \\ y
Sch-573: x // (y \\ z) = (y \\ x) \\ z
Sch-574: x // (y \\ z) = (y \\ z) \\ x
Sch-575: x // (y \\ z) = (z \\ x) \\ y
Sch-576: x // (y \\ z) = (z \\ y) \\ x
Sch-577: x \\ (y * z) = (x * y) * z
Sch-578: x \\ (y * z) = (x * z) * y
Sch-579: x \\ (y * z) = (y * x) * z
Sch-580: x \\ (y * z) = (y * z) * x
Sch-581: x \\ (y * z) = (z * x) * y
Sch-582: x \\ (y * z) = (z * y) * x
Sch-583: x \\ (y * z) = (x * y) // z
Sch-584: x \\ (y * z) = (x * z) // y
Sch-585: x \\ (y * z) = (y * x) // z
Sch-586: x \\ (y * z) = (y * z) // x
Sch-587: x \\ (y * z) = (z * x) // y
Sch-588: x \\ (y * z) = (z * y) // x
Sch-589: x \\ (y * z) = (x * y) \\ z
Sch-590: x \\ (y * z) = (x * z) \\ y
Sch-591: x \\ (y * z) = (y * x) \\ z
Sch-592: x \\ (y * z) = (y * z) \\ x
Sch-593: x \\ (y * z) = (z * x) \\ y
Sch-594: x \\ (y * z) = (z * y) \\ x
Sch-595: x \\ (y * z) = (x // y) * z
Sch-596: x \\ (y * z) = (x // z) * y
Sch-597: x \\ (y * z) = (y // x) * z
Sch-598: x \\ (y * z) = (y // z) * x
Sch-599: x \\ (y * z) = (z // x) * y
Sch-600: x \\ (y * z) = (z // y) * x
Sch-601: x \\ (y * z) = (x // y) // z
Sch-602: x \\ (y * z) = (x // z) // y
Sch-603: x \\ (y * z) = (y // x) // z
Sch-604: x \\ (y * z) = (y // z) // x
Sch-605: x \\ (y * z) = (z // x) // y
Sch-606: x \\ (y * z) = (z // y) // x
Sch-607: x \\ (y * z) = (x // y) \\ z
Sch-608: x \\ (y * z) = (x // z) \\ y
Sch-609: x \\ (y * z) = (y // x) \\ z
Sch-610: x \\ (y * z) = (y // z) \\ x
Sch-611: x \\ (y * z) = (z // x) \\ y
Sch-612: x \\ (y * z) = (z // y) \\ x
Sch-613: x \\ (y * z) = (x \\ y) * z
Sch-614: x \\ (y * z) = (x \\ z) * y
Sch-615: x \\ (y * z) = (y \\ x) * z
Sch-616: x \\ (y * z) = (y \\ z) * x
Sch-617: x \\ (y * z) = (z \\ x) * y
Sch-618: x \\ (y * z) = (z \\ y) * x
Sch-619: x \\ (y * z) = (x \\ y) // z
Sch-620: x \\ (y * z) = (x \\ z) // y
Sch-621: x \\ (y * z) = (y \\ x) // z
Sch-622: x \\ (y * z) = (y \\ z) // x
Sch-623: x \\ (y * z) = (z \\ x) // y
Sch-624: x \\ (y * z) = (z \\ y) // x
Sch-625: x \\ (y * z) = (x \\ y) \\ z
Sch-626: x \\ (y * z) = (x \\ z) \\ y
Sch-627: x \\ (y * z) = (y \\ x) \\ z
Sch-628: x \\ (y * z) = (y \\ z) \\ x
Sch-629: x \\ (y * z) = (z \\ x) \\ y
Sch-630: x \\ (y * z) = (z \\ y) \\ x
Sch-631: x \\ (y // z) = (x * y) * z
Sch-632: x \\ (y // z) = (x * z) * y
Sch-633: x \\ (y // z) = (y * x) * z
Sch-634: x \\ (y // z) = (y * z) * x
Sch-635: x \\ (y // z) = (z * x) * y
Sch-636: x \\ (y // z) = (z * y) * x
Sch-637: x \\ (y // z) = (x * y) // z
Sch-638: x \\ (y // z) = (x * z) // y
Sch-639: x \\ (y // z) = (y * x) // z
Sch-640: x \\ (y // z) = (y * z) // x
Sch-641: x \\ (y // z) = (z * x) // y
Sch-642: x \\ (y // z) = (z * y) // x
Sch-643: x \\ (y // z) = (x * y) \\ z
Sch-644: x \\ (y // z) = (x * z) \\ y
Sch-645: x \\ (y // z) = (y * x) \\ z
Sch-646: x \\ (y // z) = (y * z) \\ x
Sch-647: x \\ (y // z) = (z * x) \\ y
Sch-648: x \\ (y // z) = (z * y) \\ x
Sch-649: x \\ (y // z) = (x // y) * z
Sch-650: x \\ (y // z) = (x // z) * y
Sch-651: x \\ (y // z) = (y // x) * z
Sch-652: x \\ (y // z) = (y // z) * x
Sch-653: x \\ (y // z) = (z // x) * y
Sch-654: x \\ (y // z) = (z // y) * x
Sch-655: x \\ (y // z) = (x // y) // z
Sch-656: x \\ (y // z) = (x // z) // y
Sch-657: x \\ (y // z) = (y // x) // z
Sch-658: x \\ (y // z) = (y // z) // x
Sch-659: x \\ (y // z) = (z // x) // y
Sch-660: x \\ (y // z) = (z // y) // x
Sch-661: x \\ (y // z) = (x // y) \\ z
Sch-662: x \\ (y // z) = (x // z) \\ y
Sch-663: x \\ (y // z) = (y // x) \\ z
Sch-664: x \\ (y // z) = (y // z) \\ x
Sch-665: x \\ (y // z) = (z // x) \\ y
Sch-666: x \\ (y // z) = (z // y) \\ x
Sch-667: x \\ (y // z) = (x \\ y) * z
Sch-668: x \\ (y // z) = (x \\ z) * y
Sch-669: x \\ (y // z) = (y \\ x) * z
Sch-670: x \\ (y // z) = (y \\ z) * x
Sch-671: x \\ (y // z) = (z \\ x) * y
Sch-672: x \\ (y // z) = (z \\ y) * x
Sch-673: x \\ (y // z) = (x \\ y) // z
Sch-674: x \\ (y // z) = (x \\ z) // y
Sch-675: x \\ (y // z) = (y \\ x) // z
Sch-676: x \\ (y // z) = (y \\ z) // x
Sch-677: x \\ (y // z) = (z \\ x) // y
Sch-678: x \\ (y // z) = (z \\ y) // x
Sch-679: x \\ (y // z) = (x \\ y) \\ z
Sch-680: x \\ (y // z) = (x \\ z) \\ y
Sch-681: x \\ (y // z) = (y \\ x) \\ z
Sch-682: x \\ (y // z) = (y \\ z) \\ x
Sch-683: x \\ (y // z) = (z \\ x) \\ y
Sch-684: x \\ (y // z) = (z \\ y) \\ x
Sch-685: x \\ (y \\ z) = (x * y) * z
Sch-686: x \\ (y \\ z) = (x * z) * y
Sch-687: x \\ (y \\ z) = (y * x) * z
Sch-688: x \\ (y \\ z) = (y * z) * x
Sch-689: x \\ (y \\ z) = (z * x) * y
Sch-690: x \\ (y \\ z) = (z * y) * x
Sch-691: x \\ (y \\ z) = (x * y) // z
Sch-692: x \\ (y \\ z) = (x * z) // y
Sch-693: x \\ (y \\ z) = (y * x) // z
Sch-694: x \\ (y \\ z) = (y * z) // x
Sch-695: x \\ (y \\ z) = (z * x) // y
Sch-696: x \\ (y \\ z) = (z * y) // x
Sch-697: x \\ (y \\ z) = (x * y) \\ z
Sch-698: x \\ (y \\ z) = (x * z) \\ y
Sch-699: x \\ (y \\ z) = (y * x) \\ z
Sch-700: x \\ (y \\ z) = (y * z) \\ x
Sch-701: x \\ (y \\ z) = (z * x) \\ y
Sch-702: x \\ (y \\ z) = (z * y) \\ x
Sch-703: x \\ (y \\ z) = (x // y) * z
Sch-704: x \\ (y \\ z) = (x // z) * y
Sch-705: x \\ (y \\ z) = (y // x) * z
Sch-706: x \\ (y \\ z) = (y // z) * x
Sch-707: x \\ (y \\ z) = (z // x) * y
Sch-708: x \\ (y \\ z) = (z // y) * x
Sch-709: x \\ (y \\ z) = (x // y) // z
Sch-710: x \\ (y \\ z) = (x // z) // y
Sch-711: x \\ (y \\ z) = (y // x) // z
Sch-712: x \\ (y \\ z) = (y // z) // x
Sch-713: x \\ (y \\ z) = (z // x) // y
Sch-714: x \\ (y \\ z) = (z // y) // x
Sch-715: x \\ (y \\ z) = (x // y) \\ z
Sch-716: x \\ (y \\ z) = (x // z) \\ y
Sch-717: x \\ (y \\ z) = (y // x) \\ z
Sch-718: x \\ (y \\ z) = (y // z) \\ x
Sch-719: x \\ (y \\ z) = (z // x) \\ y
Sch-720: x \\ (y \\ z) = (z // y) \\ x
Sch-721: x \\ (y \\ z) = (x \\ y) * z
Sch-722: x \\ (y \\ z) = (x \\ z) * y
Sch-723: x \\ (y \\ z) = (y \\ x) * z
Sch-724: x \\ (y \\ z) = (y \\ z) * x
Sch-725: x \\ (y \\ z) = (z \\ x) * y
Sch-726: x \\ (y \\ z) = (z \\ y) * x
Sch-727: x \\ (y \\ z) = (x \\ y) // z
Sch-728: x \\ (y \\ z) = (x \\ z) // y
Sch-729: x \\ (y \\ z) = (y \\ x) // z
Sch-730: x \\ (y \\ z) = (y \\ z) // x
Sch-731: x \\ (y \\ z) = (z \\ x) // y
Sch-732: x \\ (y \\ z) = (z \\ y) // x
Sch-733: x \\ (y \\ z) = (x \\ y) \\ z
Sch-734: x \\ (y \\ z) = (x \\ z) \\ y
Sch-735: x \\ (y \\ z) = (y \\ x) \\ z
Sch-736: x \\ (y \\ z) = (y \\ z) \\ x
Sch-737: x \\ (y \\ z) = (z \\ x) \\ y
Sch-738: x \\ (y \\ z) = (z \\ y) \\ x
Sch-739: (x * y) * z = (x * z) * y
Sch-740: (x * y) * z = (y * x) * z
Sch-741: (x * y) * z = (y * z) * x
Sch-742: (x * y) * z = (z * y) * x
Sch-743: (x * y) * z = (x * y) // z
Sch-744: (x * y) * z = (x * z) // y
Sch-745: (x * y) * z = (y * x) // z
Sch-746: (x * y) * z = (y * z) // x
Sch-747: (x * y) * z = (z * x) // y
Sch-748: (x * y) * z = (z * y) // x
Sch-749: (x * y) * z = (x * y) \\ z
Sch-750: (x * y) * z = (x * z) \\ y
Sch-751: (x * y) * z = (y * x) \\ z
Sch-752: (x * y) * z = (y * z) \\ x
Sch-753: (x * y) * z = (z * x) \\ y
Sch-754: (x * y) * z = (z * y) \\ x
Sch-755: (x * y) * z = (x // y) * z
Sch-756: (x * y) * z = (x // z) * y
Sch-757: (x * y) * z = (y // x) * z
Sch-758: (x * y) * z = (y // z) * x
Sch-759: (x * y) * z = (z // x) * y
Sch-760: (x * y) * z = (z // y) * x
Sch-761: (x * y) * z = (x // y) // z
Sch-762: (x * y) * z = (x // z) // y
Sch-763: (x * y) * z = (y // x) // z
Sch-764: (x * y) * z = (y // z) // x
Sch-765: (x * y) * z = (z // x) // y
Sch-766: (x * y) * z = (z // y) // x
Sch-767: (x * y) * z = (x // y) \\ z
Sch-768: (x * y) * z = (x // z) \\ y
Sch-769: (x * y) * z = (y // x) \\ z
Sch-770: (x * y) * z = (y // z) \\ x
Sch-771: (x * y) * z = (z // x) \\ y
Sch-772: (x * y) * z = (z // y) \\ x
Sch-773: (x * y) * z = (x \\ y) * z
Sch-774: (x * y) * z = (x \\ z) * y
Sch-775: (x * y) * z = (y \\ x) * z
Sch-776: (x * y) * z = (y \\ z) * x
Sch-777: (x * y) * z = (z \\ x) * y
Sch-778: (x * y) * z = (z \\ y) * x
Sch-779: (x * y) * z = (x \\ y) // z
Sch-780: (x * y) * z = (x \\ z) // y
Sch-781: (x * y) * z = (y \\ x) // z
Sch-782: (x * y) * z = (y \\ z) // x
Sch-783: (x * y) * z = (z \\ x) // y
Sch-784: (x * y) * z = (z \\ y) // x
Sch-785: (x * y) * z = (x \\ y) \\ z
Sch-786: (x * y) * z = (x \\ z) \\ y
Sch-787: (x * y) * z = (y \\ x) \\ z
Sch-788: (x * y) * z = (y \\ z) \\ x
Sch-789: (x * y) * z = (z \\ x) \\ y
Sch-790: (x * y) * z = (z \\ y) \\ x
Sch-791: (x * y) // z = (x * z) // y
Sch-792: (x * y) // z = (y * x) // z
Sch-793: (x * y) // z = (y * z) // x
Sch-794: (x * y) // z = (z * y) // x
Sch-795: (x * y) // z = (x * y) \\ z
Sch-796: (x * y) // z = (x * z) \\ y
Sch-797: (x * y) // z = (y * x) \\ z
Sch-798: (x * y) // z = (y * z) \\ x
Sch-799: (x * y) // z = (z * x) \\ y
Sch-800: (x * y) // z = (z * y) \\ x
Sch-801: (x * y) // z = (x // y) * z
Sch-802: (x * y) // z = (x // z) * y
Sch-803: (x * y) // z = (y // x) * z
Sch-804: (x * y) // z = (y // z) * x
Sch-805: (x * y) // z = (z // x) * y
Sch-806: (x * y) // z = (z // y) * x
Sch-807: (x * y) // z = (x // y) // z
Sch-808: (x * y) // z = (x // z) // y
Sch-809: (x * y) // z = (y // x) // z
Sch-810: (x * y) // z = (y // z) // x
Sch-811: (x * y) // z = (z // x) // y
Sch-812: (x * y) // z = (z // y) // x
Sch-813: (x * y) // z = (x // y) \\ z
Sch-814: (x * y) // z = (x // z) \\ y
Sch-815: (x * y) // z = (y // x) \\ z
Sch-816: (x * y) // z = (y // z) \\ x
Sch-817: (x * y) // z = (z // x) \\ y
Sch-818: (x * y) // z = (z // y) \\ x
Sch-819: (x * y) // z = (x \\ y) * z
Sch-820: (x * y) // z = (x \\ z) * y
Sch-821: (x * y) // z = (y \\ x) * z
Sch-822: (x * y) // z = (y \\ z) * x
Sch-823: (x * y) // z = (z \\ x) * y
Sch-824: (x * y) // z = (z \\ y) * x
Sch-825: (x * y) // z = (x \\ y) // z
Sch-826: (x * y) // z = (x \\ z) // y
Sch-827: (x * y) // z = (y \\ x) // z
Sch-828: (x * y) // z = (y \\ z) // x
Sch-829: (x * y) // z = (z \\ x) // y
Sch-830: (x * y) // z = (z \\ y) // x
Sch-831: (x * y) // z = (x \\ y) \\ z
Sch-832: (x * y) // z = (x \\ z) \\ y
Sch-833: (x * y) // z = (y \\ x) \\ z
Sch-834: (x * y) // z = (y \\ z) \\ x
Sch-835: (x * y) // z = (z \\ x) \\ y
Sch-836: (x * y) // z = (z \\ y) \\ x
Sch-837: (x * y) \\ z = (x * z) \\ y
Sch-838: (x * y) \\ z = (y * x) \\ z
Sch-839: (x * y) \\ z = (y * z) \\ x
Sch-840: (x * y) \\ z = (z * y) \\ x
Sch-841: (x * y) \\ z = (x // y) * z
Sch-842: (x * y) \\ z = (x // z) * y
Sch-843: (x * y) \\ z = (y // x) * z
Sch-844: (x * y) \\ z = (y // z) * x
Sch-845: (x * y) \\ z = (z // x) * y
Sch-846: (x * y) \\ z = (z // y) * x
Sch-847: (x * y) \\ z = (x // y) // z
Sch-848: (x * y) \\ z = (x // z) // y
Sch-849: (x * y) \\ z = (y // x) // z
Sch-850: (x * y) \\ z = (y // z) // x
Sch-851: (x * y) \\ z = (z // x) // y
Sch-852: (x * y) \\ z = (z // y) // x
Sch-853: (x * y) \\ z = (x // y) \\ z
Sch-854: (x * y) \\ z = (x // z) \\ y
Sch-855: (x * y) \\ z = (y // x) \\ z
Sch-856: (x * y) \\ z = (y // z) \\ x
Sch-857: (x * y) \\ z = (z // x) \\ y
Sch-858: (x * y) \\ z = (z // y) \\ x
Sch-859: (x * y) \\ z = (x \\ y) * z
Sch-860: (x * y) \\ z = (x \\ z) * y
Sch-861: (x * y) \\ z = (y \\ x) * z
Sch-862: (x * y) \\ z = (y \\ z) * x
Sch-863: (x * y) \\ z = (z \\ x) * y
Sch-864: (x * y) \\ z = (z \\ y) * x
Sch-865: (x * y) \\ z = (x \\ y) // z
Sch-866: (x * y) \\ z = (x \\ z) // y
Sch-867: (x * y) \\ z = (y \\ x) // z
Sch-868: (x * y) \\ z = (y \\ z) // x
Sch-869: (x * y) \\ z = (z \\ x) // y
Sch-870: (x * y) \\ z = (z \\ y) // x
Sch-871: (x * y) \\ z = (x \\ y) \\ z
Sch-872: (x * y) \\ z = (x \\ z) \\ y
Sch-873: (x * y) \\ z = (y \\ x) \\ z
Sch-874: (x * y) \\ z = (y \\ z) \\ x
Sch-875: (x * y) \\ z = (z \\ x) \\ y
Sch-876: (x * y) \\ z = (z \\ y) \\ x
Sch-877: (x // y) * z = (x // z) * y
Sch-878: (x // y) * z = (y // x) * z
Sch-879: (x // y) * z = (y // z) * x
Sch-880: (x // y) * z = (z // y) * x
Sch-881: (x // y) * z = (x // y) // z
Sch-882: (x // y) * z = (x // z) // y
Sch-883: (x // y) * z = (y // x) // z
Sch-884: (x // y) * z = (y // z) // x
Sch-885: (x // y) * z = (z // x) // y
Sch-886: (x // y) * z = (z // y) // x
Sch-887: (x // y) * z = (x // y) \\ z
Sch-888: (x // y) * z = (x // z) \\ y
Sch-889: (x // y) * z = (y // x) \\ z
Sch-890: (x // y) * z = (y // z) \\ x
Sch-891: (x // y) * z = (z // x) \\ y
Sch-892: (x // y) * z = (z // y) \\ x
Sch-893: (x // y) * z = (x \\ y) * z
Sch-894: (x // y) * z = (x \\ z) * y
Sch-895: (x // y) * z = (y \\ x) * z
Sch-896: (x // y) * z = (y \\ z) * x
Sch-897: (x // y) * z = (z \\ x) * y
Sch-898: (x // y) * z = (z \\ y) * x
Sch-899: (x // y) * z = (x \\ y) // z
Sch-900: (x // y) * z = (x \\ z) // y
Sch-901: (x // y) * z = (y \\ x) // z
Sch-902: (x // y) * z = (y \\ z) // x
Sch-903: (x // y) * z = (z \\ x) // y
Sch-904: (x // y) * z = (z \\ y) // x
Sch-905: (x // y) * z = (x \\ y) \\ z
Sch-906: (x // y) * z = (x \\ z) \\ y
Sch-907: (x // y) * z = (y \\ x) \\ z
Sch-908: (x // y) * z = (y \\ z) \\ x
Sch-909: (x // y) * z = (z \\ x) \\ y
Sch-910: (x // y) * z = (z \\ y) \\ x
Sch-911: (x // y) // z = (x // z) // y
Sch-912: (x // y) // z = (y // x) // z
Sch-913: (x // y) // z = (y // z) // x
Sch-914: (x // y) // z = (z // y) // x
Sch-915: (x // y) // z = (x // y) \\ z
Sch-916: (x // y) // z = (x // z) \\ y
Sch-917: (x // y) // z = (y // x) \\ z
Sch-918: (x // y) // z = (y // z) \\ x
Sch-919: (x // y) // z = (z // x) \\ y
Sch-920: (x // y) // z = (z // y) \\ x
Sch-921: (x // y) // z = (x \\ y) * z
Sch-922: (x // y) // z = (x \\ z) * y
Sch-923: (x // y) // z = (y \\ x) * z
Sch-924: (x // y) // z = (y \\ z) * x
Sch-925: (x // y) // z = (z \\ x) * y
Sch-926: (x // y) // z = (z \\ y) * x
Sch-927: (x // y) // z = (x \\ y) // z
Sch-928: (x // y) // z = (x \\ z) // y
Sch-929: (x // y) // z = (y \\ x) // z
Sch-930: (x // y) // z = (y \\ z) // x
Sch-931: (x // y) // z = (z \\ x) // y
Sch-932: (x // y) // z = (z \\ y) // x
Sch-933: (x // y) // z = (x \\ y) \\ z
Sch-934: (x // y) // z = (x \\ z) \\ y
Sch-935: (x // y) // z = (y \\ x) \\ z
Sch-936: (x // y) // z = (y \\ z) \\ x
Sch-937: (x // y) // z = (z \\ x) \\ y
Sch-938: (x // y) // z = (z \\ y) \\ x
Sch-939: (x // y) \\ z = (x // z) \\ y
Sch-940: (x // y) \\ z = (y // x) \\ z
Sch-941: (x // y) \\ z = (y // z) \\ x
Sch-942: (x // y) \\ z = (z // y) \\ x
Sch-943: (x // y) \\ z = (x \\ y) * z
Sch-944: (x // y) \\ z = (x \\ z) * y
Sch-945: (x // y) \\ z = (y \\ x) * z
Sch-946: (x // y) \\ z = (y \\ z) * x
Sch-947: (x // y) \\ z = (z \\ x) * y
Sch-948: (x // y) \\ z = (z \\ y) * x
Sch-949: (x // y) \\ z = (x \\ y) // z
Sch-950: (x // y) \\ z = (x \\ z) // y
Sch-951: (x // y) \\ z = (y \\ x) // z
Sch-952: (x // y) \\ z = (y \\ z) // x
Sch-953: (x // y) \\ z = (z \\ x) // y
Sch-954: (x // y) \\ z = (z \\ y) // x
Sch-955: (x // y) \\ z = (x \\ y) \\ z
Sch-956: (x // y) \\ z = (x \\ z) \\ y
Sch-957: (x // y) \\ z = (y \\ x) \\ z
Sch-958: (x // y) \\ z = (y \\ z) \\ x
Sch-959: (x // y) \\ z = (z \\ x) \\ y
Sch-960: (x // y) \\ z = (z \\ y) \\ x
Sch-961: (x \\ y) * z = (x \\ z) * y
Sch-962: (x \\ y) * z = (y \\ x) * z
Sch-963: (x \\ y) * z = (y \\ z) * x
Sch-964: (x \\ y) * z = (z \\ y) * x
Sch-965: (x \\ y) * z = (x \\ y) // z
Sch-966: (x \\ y) * z = (x \\ z) // y
Sch-967: (x \\ y) * z = (y \\ x) // z
Sch-968: (x \\ y) * z = (y \\ z) // x
Sch-969: (x \\ y) * z = (z \\ x) // y
Sch-970: (x \\ y) * z = (z \\ y) // x
Sch-971: (x \\ y) * z = (x \\ y) \\ z
Sch-972: (x \\ y) * z = (x \\ z) \\ y
Sch-973: (x \\ y) * z = (y \\ x) \\ z
Sch-974: (x \\ y) * z = (y \\ z) \\ x
Sch-975: (x \\ y) * z = (z \\ x) \\ y
Sch-976: (x \\ y) * z = (z \\ y) \\ x
Sch-977: (x \\ y) // z = (x \\ z) // y
Sch-978: (x \\ y) // z = (y \\ x) // z
Sch-979: (x \\ y) // z = (y \\ z) // x
Sch-980: (x \\ y) // z = (z \\ y) // x
Sch-981: (x \\ y) // z = (x \\ y) \\ z
Sch-982: (x \\ y) // z = (x \\ z) \\ y
Sch-983: (x \\ y) // z = (y \\ x) \\ z
Sch-984: (x \\ y) // z = (y \\ z) \\ x
Sch-985: (x \\ y) // z = (z \\ x) \\ y
Sch-986: (x \\ y) // z = (z \\ y) \\ x
Sch-987: (x \\ y) \\ z = (x \\ z) \\ y
Sch-988: (x \\ y) \\ z = (y \\ x) \\ z
Sch-989: (x \\ y) \\ z = (y \\ z) \\ x
Sch-990: (x \\ y) \\ z = (z \\ y) \\ x


==> anc/quasigroup-implications.txt <==
Sch-1: x * (y * z) = x * (z * y) ⇒ {432, 1}
Sch-2: x * (y * z) = y * (x * z) ⇒ {2, 654}
Sch-3: x * (y * z) = y * (z * x) ⇒ {1, 2, 3, 4, 65, 100, 408, 654, 336, 432, 56, 88, 93, 127}
Sch-4: x * (y * z) = z * (y * x) ⇒ {4}
Sch-5: x * (y * z) = x * (y // z) ⇒ {161, 5, 103, 93, 23, 183, 29, 127}
Sch-6: x * (y * z) = x * (z // y) ⇒ {408, 6}
Sch-7: x * (y * z) = y * (x // z) ⇒ {1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 264, 12, 140, 14, 15, 654, 18, 20, 23, 24, 25, 408, 156, 29, 161, 34, 38, 432, 54, 183, 56, 60, 65, 202, 79, 336, 88, 93, 224, 100, 101, 102, 103, 105, 504, 123, 127}
Sch-8: x * (y * z) = y * (z // x) ⇒ {161, 2, 34, 408, 6, 8, 504, 140, 654, 432, 183, 56, 123, 156}
Sch-9: x * (y * z) = z * (x // y) ⇒ {4, 6, 9, 202, 54, 408}
Sch-10: x * (y * z) = z * (y // x) ⇒ {161, 34, 4, 5, 102, 103, 10, 93, 23, 56, 183, 29, 127}
Sch-12: x * (y * z) = x * (z \\ y) ⇒ {12, 654}
Sch-14: x * (y * z) = y * (z \\ x) ⇒ {2, 102, 202, 12, 14, 654}
Sch-15: x * (y * z) = z * (x \\ y) ⇒ {34, 4, 100, 103, 264, 105, 12, 140, 654, 15, 432, 18, 408, 29}
Sch-18: x * (y * z) = x // (z * y) ⇒ {103, 264, 12, 654, 432, 18, 408, 29}
Sch-20: x * (y * z) = y // (z * x) ⇒ {224, 12, 654, 20, 54, 56}
Sch-23: x * (y * z) = x // (y // z) ⇒ {161, 103, 127, 23}
Sch-24: x * (y * z) = x // (z // y) ⇒ {1, 5, 6, 264, 12, 654, 18, 23, 408, 24, 156, 29, 161, 432, 183, 336, 88, 93, 103, 504, 127}
Sch-25: x * (y * z) = y // (x // z) ⇒ {224, 1, 34, 202, 432, 25}
Sch-29: x * (y * z) = x // (y \\ z) ⇒ {29, 103}
Sch-34: x * (y * z) = z // (y \\ x) ⇒ {34}
Sch-38: x * (y * z) = y \\ (z * x) ⇒ {102, 38}
Sch-54: x * (y // z) = y * (x // z) ⇒ {54}
Sch-56: x * (y // z) = z * (y // x) ⇒ {56}
Sch-60: x * (y // z) = y * (z \\ x) ⇒ {1, 102, 140, 432, 54, 60}
Sch-65: x * (y // z) = y // (x * z) ⇒ {336, 65, 408, 654}
Sch-79: x * (y // z) = z // (x \\ y) ⇒ {102, 79}
Sch-88: x * (y // z) = x \\ (z // y) ⇒ {1, 408, 654, 336, 432, 88, 93, 127}
Sch-93: x * (y // z) = x \\ (y \\ z) ⇒ {93, 127}
Sch-100: x * (y \\ z) = y * (x \\ z) ⇒ {408, 100}
Sch-101: x * (y \\ z) = y * (z \\ x) ⇒ {224, 100, 101, 102, 6, 408}
Sch-102: x * (y \\ z) = z * (y \\ x) ⇒ {102}
Sch-103: x * (y \\ z) = x // (y * z) ⇒ {103}
Sch-105: x * (y \\ z) = y // (x * z) ⇒ {264, 105, 408, 432}
Sch-123: x * (y \\ z) = y \\ (x * z) ⇒ {432, 504, 123, 654}
Sch-127: x * (y \\ z) = x \\ (y // z) ⇒ {127}
Sch-140: x // (y * z) = y // (x * z) ⇒ {432, 140}
Sch-156: x // (y * z) = x \\ (z * y) ⇒ {161, 6, 504, 654, 432, 183, 408, 156}
Sch-161: x // (y * z) = x \\ (y // z) ⇒ {161}
Sch-183: x // (y // z) = x \\ (y * z) ⇒ {161, 183}
Sch-202: x // (y \\ z) = y // (x \\ z) ⇒ {202}
Sch-224: x \\ (y * z) = y \\ (x * z) ⇒ {224}
Sch-264: x * (y * z) = (z * y) // x ⇒ {264, 408, 432}
Sch-336: x * (y // z) = (z // y) // x ⇒ {336, 408, 654}
Sch-408: x * (y \\ z) = (z \\ y) // x ⇒ {408}
Sch-432: x // (y * z) = (z * y) \\ x ⇒ {432}
Sch-504: x // (y // z) = (z // y) \\ x ⇒ {432, 504, 654}
Sch-654: x \\ (y // z) = (z // y) * x ⇒ {654}


==> anc/quasigroup-representatives.txt <==
Sch-1: x * (y * z) = x * (z * y)
Sch-2: x * (y * z) = y * (x * z)
Sch-3: x * (y * z) = y * (z * x)
Sch-4: x * (y * z) = z * (y * x)
Sch-5: x * (y * z) = x * (y // z)
Sch-6: x * (y * z) = x * (z // y)
Sch-7: x * (y * z) = y * (x // z)
Sch-8: x * (y * z) = y * (z // x)
Sch-9: x * (y * z) = z * (x // y)
Sch-10: x * (y * z) = z * (y // x)
Sch-12: x * (y * z) = x * (z \\ y)
Sch-14: x * (y * z) = y * (z \\ x)
Sch-15: x * (y * z) = z * (x \\ y)
Sch-18: x * (y * z) = x // (z * y)
Sch-20: x * (y * z) = y // (z * x)
Sch-23: x * (y * z) = x // (y // z)
Sch-24: x * (y * z) = x // (z // y)
Sch-25: x * (y * z) = y // (x // z)
Sch-29: x * (y * z) = x // (y \\ z)
Sch-34: x * (y * z) = z // (y \\ x)
Sch-38: x * (y * z) = y \\ (z * x)
Sch-54: x * (y // z) = y * (x // z)
Sch-56: x * (y // z) = z * (y // x)
Sch-60: x * (y // z) = y * (z \\ x)
Sch-65: x * (y // z) = y // (x * z)
Sch-79: x * (y // z) = z // (x \\ y)
Sch-88: x * (y // z) = x \\ (z // y)
Sch-93: x * (y // z) = x \\ (y \\ z)
Sch-100: x * (y \\ z) = y * (x \\ z)
Sch-101: x * (y \\ z) = y * (z \\ x)
Sch-102: x * (y \\ z) = z * (y \\ x)
Sch-103: x * (y \\ z) = x // (y * z)
Sch-105: x * (y \\ z) = y // (x * z)
Sch-123: x * (y \\ z) = y \\ (x * z)
Sch-127: x * (y \\ z) = x \\ (y // z)
Sch-140: x // (y * z) = y // (x * z)
Sch-156: x // (y * z) = x \\ (z * y)
Sch-161: x // (y * z) = x \\ (y // z)
Sch-183: x // (y // z) = x \\ (y * z)
Sch-202: x // (y \\ z) = y // (x \\ z)
Sch-224: x \\ (y * z) = y \\ (x * z)
Sch-264: x * (y * z) = (z * y) // x
Sch-336: x * (y // z) = (z // y) // x
Sch-408: x * (y \\ z) = (z \\ y) // x
Sch-432: x // (y * z) = (z * y) \\ x
Sch-504: x // (y // z) = (z // y) \\ x
Sch-654: x \\ (y // z) = (z // y) * x


==> anc/quasigroup_eq_to_long_class.json <==
{
    "1": [1, 58, 139, 178, 223, 244, 256, 258, 328, 348, 384, 400, 430, 432, 502, 522, 558, 574, 586, 588, 658, 678, 714, 730, 740, 792, 838, 895, 929, 957],
    "2": [2, 240, 373, 457, 533, 653, 654, 877, 987],
    "3": [1, 2, 3, 4, 56, 58, 61, 65, 66, 88, 91, 93, 98, 100, 107, 108, 127, 129, 134, 136, 139, 164, 166, 169, 171, 174, 178, 180, 187, 188, 204, 207, 208, 223, 240, 244, 246, 252, 253, 254, 255, 256, 257, 258, 320, 323, 327, 328, 331, 336, 343, 348, 351, 352, 373, 375, 383, 384, 386, 388, 398, 400, 407, 408, 430, 432, 433, 434, 441, 443, 453, 455, 457, 458, 475, 477, 500, 502, 521, 522, 530, 533, 553, 558, 573, 574, 586, 588, 609, 611, 625, 626, 643, 645, 653, 654, 656, 658, 668, 670, 677, 678, 698, 701, 705, 706, 709, 714, 721, 726, 729, 730, 739, 740, 741, 742, 792, 814, 816, 835, 836, 838, 845, 846, 848, 850, 860, 862, 869, 870, 877, 883, 885, 895, 897, 899, 900, 914, 921, 926, 929, 930, 942, 957, 958, 964, 967, 968, 977, 987],
    "4": [4, 98, 166, 204, 836, 846, 914, 964],
    "5": [5, 11, 17, 23, 29, 35, 41, 47, 57, 63, 69, 75, 81, 87, 93, 103, 109, 115, 121, 127, 133, 143, 149, 155, 161, 167, 177, 183, 189, 195, 205, 211, 217, 227, 233, 243, 743, 749, 755, 761, 767, 773, 779, 785, 795, 801, 807, 813, 819, 825, 831, 841, 847, 853, 859, 865, 871, 881, 887, 893, 899, 905, 915, 921, 927, 933, 943, 949, 955, 965, 971, 981],
    "6": [6, 99, 144, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 438, 474, 490, 562, 564, 592, 612, 648, 664, 736, 738, 757, 809, 855, 962, 978, 988],
    "7": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990],
    "8": [2, 6, 8, 33, 34, 56, 77, 78, 99, 106, 108, 111, 113, 123, 125, 130, 132, 140, 144, 146, 156, 158, 161, 163, 176, 183, 188, 190, 193, 201, 226, 228, 231, 240, 249, 250, 251, 252, 260, 262, 281, 282, 289, 291, 313, 318, 333, 334, 344, 347, 363, 365, 373, 374, 379, 380, 393, 395, 406, 408, 416, 418, 431, 432, 437, 438, 446, 448, 457, 459, 469, 474, 483, 484, 489, 490, 499, 504, 512, 515, 531, 533, 547, 548, 562, 564, 577, 582, 591, 592, 597, 598, 607, 612, 620, 623, 632, 634, 647, 648, 653, 654, 662, 664, 673, 675, 733, 734, 735, 736, 737, 738, 742, 751, 752, 757, 758, 767, 772, 780, 783, 794, 809, 810, 820, 823, 837, 841, 842, 855, 857, 868, 870, 877, 889, 891, 902, 904, 911, 924, 926, 942, 950, 953, 962, 978, 987, 988, 989, 990],
    "9": [4, 6, 9, 49, 50, 54, 97, 98, 99, 144, 159, 166, 185, 192, 201, 202, 203, 204, 228, 249, 261, 262, 277, 282, 302, 305, 317, 318, 332, 334, 355, 357, 406, 408, 418, 427, 438, 447, 474, 482, 490, 503, 559, 560, 561, 562, 563, 564, 581, 592, 596, 612, 633, 648, 649, 664, 691, 692, 711, 713, 736, 738, 753, 757, 768, 791, 809, 811, 834, 836, 846, 855, 890, 914, 934, 937, 961, 962, 963, 964, 978, 988],
    "10": [4, 5, 10, 11, 16, 17, 22, 23, 28, 29, 34, 35, 40, 41, 46, 47, 52, 56, 57, 62, 63, 68, 69, 74, 75, 80, 81, 86, 87, 92, 93, 98, 102, 103, 108, 109, 114, 115, 120, 121, 126, 127, 132, 133, 138, 142, 143, 148, 149, 154, 155, 160, 161, 166, 167, 172, 176, 177, 182, 183, 188, 189, 194, 195, 200, 204, 205, 210, 211, 216, 217, 222, 226, 227, 232, 233, 238, 242, 243, 248, 252, 742, 743, 748, 749, 754, 755, 760, 761, 766, 767, 772, 773, 778, 779, 784, 785, 790, 794, 795, 800, 801, 806, 807, 812, 813, 818, 819, 824, 825, 830, 831, 836, 840, 841, 846, 847, 852, 853, 858, 859, 864, 865, 870, 871, 876, 880, 881, 886, 887, 892, 893, 898, 899, 904, 905, 910, 914, 915, 920, 921, 926, 927, 932, 933, 938, 942, 943, 948, 949, 954, 955, 960, 964, 965, 970, 971, 976, 980, 981, 986, 990],
    "12": [12, 53, 150, 173, 234, 239, 268, 306, 340, 342, 378, 412, 424, 462, 496, 498, 534, 568, 580, 618, 652, 654, 690, 724, 775, 827, 873, 878, 912, 940],
    "14": [2, 12, 14, 53, 102, 142, 150, 153, 173, 202, 234, 239, 240, 241, 242, 266, 268, 305, 306, 340, 342, 373, 378, 411, 412, 423, 424, 457, 462, 496, 498, 533, 534, 566, 568, 580, 618, 649, 650, 651, 652, 653, 654, 690, 724, 775, 791, 827, 829, 840, 873, 874, 877, 878, 879, 880, 912, 940, 980, 987],
    "15": [4, 12, 15, 18, 21, 29, 34, 43, 44, 53, 83, 85, 96, 98, 100, 103, 105, 116, 118, 131, 132, 140, 150, 152, 165, 166, 173, 174, 175, 176, 204, 213, 214, 226, 234, 237, 239, 250, 259, 264, 267, 268, 272, 275, 297, 298, 301, 306, 307, 308, 340, 342, 345, 347, 368, 370, 377, 378, 379, 381, 407, 408, 410, 412, 422, 424, 431, 432, 433, 435, 461, 462, 464, 466, 493, 494, 495, 496, 497, 498, 529, 534, 537, 538, 542, 545, 567, 568, 571, 576, 579, 580, 608, 611, 613, 618, 639, 641, 643, 644, 652, 654, 673, 674, 681, 683, 689, 690, 715, 717, 722, 724, 739, 770, 772, 775, 777, 794, 797, 798, 802, 805, 827, 828, 831, 836, 837, 844, 846, 865, 866, 873, 875, 878, 903, 904, 906, 908, 911, 912, 913, 914, 940, 944, 946, 964, 977, 983, 985, 990],
    "18": [12, 18, 29, 53, 103, 116, 150, 173, 234, 239, 264, 268, 298, 306, 340, 342, 370, 378, 408, 412, 424, 432, 462, 466, 496, 498, 534, 538, 568, 576, 580, 618, 652, 654, 690, 724, 775, 797, 827, 831, 865, 873, 878, 912, 940, 983],
    "20": [12, 20, 31, 53, 54, 55, 56, 108, 119, 150, 173, 186, 188, 197, 199, 224, 234, 236, 239, 252, 263, 268, 296, 306, 337, 338, 339, 340, 341, 342, 369, 378, 403, 412, 424, 427, 462, 465, 471, 473, 496, 498, 505, 506, 534, 536, 568, 575, 578, 580, 601, 603, 617, 618, 652, 654, 685, 690, 710, 713, 723, 724, 742, 762, 765, 775, 776, 799, 827, 832, 870, 873, 878, 912, 925, 926, 939, 940, 941, 942, 961, 984],
    "23": [23, 47, 75, 81, 103, 127, 161, 195, 205, 761, 785, 813, 819, 841, 865, 899, 933, 943],
    "24": [1, 5, 6, 11, 12, 17, 18, 23, 24, 29, 30, 35, 36, 41, 42, 47, 48, 53, 57, 58, 63, 64, 69, 70, 75, 76, 81, 82, 87, 88, 93, 94, 99, 103, 104, 109, 110, 115, 116, 121, 122, 127, 128, 133, 134, 139, 143, 144, 149, 150, 155, 156, 161, 162, 167, 168, 173, 177, 178, 183, 184, 189, 190, 195, 196, 201, 205, 206, 211, 212, 217, 218, 223, 227, 228, 233, 234, 239, 243, 244, 249, 256, 258, 262, 264, 268, 270, 274, 276, 280, 282, 286, 288, 292, 294, 298, 300, 304, 306, 310, 312, 316, 318, 322, 324, 328, 330, 334, 336, 340, 342, 346, 348, 352, 354, 358, 360, 364, 366, 370, 372, 376, 378, 382, 384, 388, 390, 394, 396, 400, 402, 406, 408, 412, 414, 418, 420, 424, 426, 430, 432, 436, 438, 442, 444, 448, 450, 454, 456, 460, 462, 466, 468, 472, 474, 478, 480, 484, 486, 490, 492, 496, 498, 502, 504, 508, 510, 514, 516, 520, 522, 526, 528, 532, 534, 538, 540, 544, 546, 550, 552, 556, 558, 562, 564, 568, 570, 574, 576, 580, 582, 586, 588, 592, 594, 598, 600, 604, 606, 610, 612, 616, 618, 622, 624, 628, 630, 634, 636, 640, 642, 646, 648, 652, 654, 658, 660, 664, 666, 670, 672, 676, 678, 682, 684, 688, 690, 694, 696, 700, 702, 706, 708, 712, 714, 718, 720, 724, 726, 730, 732, 736, 738, 740, 743, 745, 749, 751, 755, 757, 761, 763, 767, 769, 773, 775, 779, 781, 785, 787, 792, 795, 797, 801, 803, 807, 809, 813, 815, 819, 821, 825, 827, 831, 833, 838, 841, 843, 847, 849, 853, 855, 859, 861, 865, 867, 871, 873, 878, 881, 883, 887, 889, 893, 895, 899, 901, 905, 907, 912, 915, 917, 921, 923, 927, 929, 933, 935, 940, 943, 945, 949, 951, 955, 957, 962, 965, 967, 971, 973, 978, 981, 983, 988],
    "25": [1, 25, 27, 32, 34, 58, 90, 95, 132, 137, 139, 176, 178, 181, 202, 223, 224, 225, 226, 244, 256, 258, 283, 284, 303, 305, 328, 335, 348, 350, 384, 387, 400, 403, 430, 432, 470, 473, 501, 502, 517, 522, 523, 525, 557, 558, 572, 574, 583, 584, 585, 586, 587, 588, 649, 658, 669, 678, 704, 714, 725, 730, 740, 771, 772, 786, 788, 791, 792, 793, 794, 838, 884, 895, 904, 922, 929, 939, 957, 959, 969, 990],
    "29": [29, 103, 831, 865],
    "34": [34, 132, 176, 226, 772, 794, 904, 990],
    "38": [38, 73, 102, 142, 221, 242, 279, 356, 519, 524, 602, 687, 817, 822, 840, 880, 947, 980],
    "54": [54, 427, 713, 961],
    "56": [56, 108, 188, 252, 742, 870, 926, 942],
    "60": [1, 54, 58, 60, 102, 139, 140, 141, 142, 178, 223, 242, 244, 247, 250, 256, 258, 326, 328, 347, 348, 379, 384, 399, 400, 427, 428, 429, 430, 431, 432, 502, 522, 558, 574, 586, 588, 657, 658, 673, 678, 713, 714, 728, 730, 740, 792, 837, 838, 839, 840, 880, 895, 896, 911, 929, 931, 957, 961, 980],
    "65": [65, 129, 253, 336, 383, 408, 443, 475, 553, 625, 654, 677, 701, 726, 860, 900],
    "79": [79, 84, 102, 142, 209, 242, 278, 285, 507, 518, 686, 693, 747, 840, 880, 919, 974, 980],
    "88": [1, 58, 88, 93, 127, 134, 139, 178, 223, 244, 256, 258, 328, 336, 348, 352, 384, 388, 400, 408, 430, 432, 502, 522, 558, 574, 586, 588, 654, 658, 670, 678, 706, 714, 726, 730, 740, 792, 838, 883, 895, 899, 921, 929, 957, 967],
    "93": [93, 127, 899, 921],
    "100": [100, 174, 407, 408, 433, 611, 643, 739, 977],
    "101": [6, 99, 100, 101, 102, 142, 144, 147, 174, 201, 224, 228, 230, 242, 249, 262, 282, 318, 334, 403, 404, 405, 406, 407, 408, 417, 418, 433, 438, 473, 474, 488, 490, 562, 564, 590, 592, 611, 612, 643, 648, 663, 664, 736, 738, 739, 757, 759, 809, 840, 855, 856, 880, 939, 962, 977, 978, 979, 980, 988],
    "102": [102, 142, 242, 840, 880, 980],
    "103": [103, 865],
    "105": [105, 213, 264, 275, 307, 377, 408, 432, 461, 493, 576, 613, 683, 715, 802, 866],
    "123": [123, 163, 289, 313, 365, 432, 437, 504, 515, 547, 582, 647, 654, 733, 842, 950],
    "127": [127, 899],
    "140": [140, 250, 347, 379, 431, 432, 673, 837, 911],
    "156": [6, 99, 144, 156, 161, 183, 190, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 432, 438, 448, 474, 484, 490, 504, 562, 564, 582, 592, 598, 612, 634, 648, 654, 664, 736, 738, 751, 757, 767, 809, 841, 855, 889, 962, 978, 988],
    "161": [161, 841],
    "183": [161, 183, 767, 841],
    "202": [202, 305, 649, 791],
    "224": [224, 403, 473, 939],
    "264": [264, 408, 432, 576],
    "336": [336, 408, 654, 726],
    "408": [408],
    "432": [432],
    "504": [432, 504, 582, 654],
    "654": [654]
}


==> anc/quasigroup_long_classes.json <==
[
    [],
    [408],
    [432],
    [654],
    [103, 865],
    [127, 899],
    [161, 841],
    [408, 432],
    [408, 654],
    [432, 654],
    [103, 654, 865],
    [127, 432, 899],
    [161, 408, 841],
    [408, 432, 654],
    [29, 103, 831, 865],
    [54, 427, 713, 961],
    [93, 127, 899, 921],
    [161, 183, 767, 841],
    [202, 305, 649, 791],
    [224, 403, 473, 939],
    [264, 408, 432, 576],
    [336, 408, 654, 726],
    [432, 504, 582, 654],
    [54, 408, 427, 713, 961],
    [54, 427, 654, 713, 961],
    [202, 305, 408, 649, 791],
    [202, 305, 432, 649, 791],
    [224, 403, 432, 473, 939],
    [224, 403, 473, 654, 939],
    [54, 127, 427, 713, 899, 961],
    [54, 408, 427, 654, 713, 961],
    [102, 142, 242, 840, 880, 980],
    [103, 127, 161, 841, 865, 899],
    [103, 202, 305, 649, 791, 865],
    [161, 224, 403, 473, 841, 939],
    [202, 305, 408, 432, 649, 791],
    [224, 403, 432, 473, 654, 939],
    [4, 98, 166, 204, 836, 846, 914, 964],
    [34, 132, 176, 226, 772, 794, 904, 990],
    [54, 202, 305, 427, 649, 713, 791, 961],
    [54, 224, 403, 427, 473, 713, 939, 961],
    [56, 108, 188, 252, 742, 870, 926, 942],
    [202, 224, 305, 403, 473, 649, 791, 939],
    [2, 240, 373, 457, 533, 653, 654, 877, 987],
    [4, 98, 166, 204, 408, 836, 846, 914, 964],
    [34, 132, 176, 226, 432, 772, 794, 904, 990],
    [54, 202, 305, 408, 427, 649, 713, 791, 961],
    [54, 224, 403, 427, 473, 654, 713, 939, 961],
    [56, 108, 188, 252, 654, 742, 870, 926, 942],
    [100, 174, 407, 408, 433, 611, 643, 739, 977],
    [140, 250, 347, 379, 431, 432, 673, 837, 911],
    [202, 224, 305, 403, 432, 473, 649, 791, 939],
    [54, 102, 142, 242, 427, 432, 713, 840, 880, 961, 980],
    [102, 142, 202, 242, 305, 649, 654, 791, 840, 880, 980],
    [102, 142, 224, 242, 403, 408, 473, 840, 880, 939, 980],
    [4, 98, 166, 204, 224, 403, 473, 836, 846, 914, 939, 964],
    [29, 93, 103, 127, 161, 183, 767, 831, 841, 865, 899, 921],
    [34, 54, 132, 176, 226, 427, 713, 772, 794, 904, 961, 990],
    [54, 202, 224, 305, 403, 427, 473, 649, 713, 791, 939, 961],
    [56, 108, 188, 202, 252, 305, 649, 742, 791, 870, 926, 942],
    [4, 98, 102, 142, 161, 166, 204, 242, 836, 840, 841, 846, 880, 914, 964, 980],
    [34, 102, 127, 132, 142, 176, 226, 242, 772, 794, 840, 880, 899, 904, 980, 990],
    [54, 102, 142, 202, 242, 305, 427, 432, 649, 654, 713, 791, 840, 880, 961, 980],
    [54, 102, 142, 224, 242, 403, 408, 427, 432, 473, 713, 840, 880, 939, 961, 980],
    [56, 102, 103, 108, 142, 188, 242, 252, 742, 840, 865, 870, 880, 926, 942, 980],
    [65, 129, 253, 336, 383, 408, 443, 475, 553, 625, 654, 677, 701, 726, 860, 900],
    [102, 142, 202, 224, 242, 305, 403, 408, 473, 649, 654, 791, 840, 880, 939, 980],
    [105, 213, 264, 275, 307, 377, 408, 432, 461, 493, 576, 613, 683, 715, 802, 866],
    [123, 163, 289, 313, 365, 432, 437, 504, 515, 547, 582, 647, 654, 733, 842, 950],
    [4, 98, 102, 142, 161, 166, 183, 204, 242, 767, 836, 840, 841, 846, 880, 914, 964, 980],
    [23, 47, 75, 81, 103, 127, 161, 195, 205, 761, 785, 813, 819, 841, 865, 899, 933, 943],
    [29, 56, 102, 103, 108, 142, 188, 242, 252, 742, 831, 840, 865, 870, 880, 926, 942, 980],
    [34, 93, 102, 127, 132, 142, 176, 226, 242, 772, 794, 840, 880, 899, 904, 921, 980, 990],
    [38, 73, 102, 142, 221, 242, 279, 356, 519, 524, 602, 687, 817, 822, 840, 880, 947, 980],
    [54, 102, 142, 202, 242, 305, 427, 432, 504, 582, 649, 654, 713, 791, 840, 880, 961, 980],
    [54, 102, 142, 224, 242, 264, 403, 408, 427, 432, 473, 576, 713, 840, 880, 939, 961, 980],
    [79, 84, 102, 142, 209, 242, 278, 285, 507, 518, 686, 693, 747, 840, 880, 919, 974, 980],
    [102, 142, 202, 224, 242, 305, 336, 403, 408, 473, 649, 654, 726, 791, 840, 880, 939, 980],
    [2, 54, 103, 224, 240, 373, 403, 427, 457, 473, 533, 653, 654, 713, 865, 877, 939, 961, 987],
    [2, 56, 108, 188, 240, 252, 373, 408, 432, 457, 533, 653, 654, 742, 870, 877, 926, 942, 987],
    [4, 98, 100, 166, 174, 204, 407, 408, 432, 433, 611, 643, 654, 739, 836, 846, 914, 964, 977],
    [34, 132, 140, 176, 226, 250, 347, 379, 408, 431, 432, 654, 673, 772, 794, 837, 904, 911, 990],
    [54, 100, 161, 174, 202, 305, 407, 408, 427, 433, 611, 643, 649, 713, 739, 791, 841, 961, 977],
    [127, 140, 202, 224, 250, 305, 347, 379, 403, 431, 432, 473, 649, 673, 791, 837, 899, 911, 939],
    [4, 29, 34, 98, 103, 132, 166, 176, 204, 226, 772, 794, 831, 836, 846, 865, 904, 914, 964, 990],
    [4, 56, 93, 98, 108, 127, 166, 188, 204, 252, 742, 836, 846, 870, 899, 914, 921, 926, 942, 964],
    [34, 56, 108, 132, 161, 176, 183, 188, 226, 252, 742, 767, 772, 794, 841, 870, 904, 926, 942, 990],
    [4, 98, 102, 142, 161, 166, 204, 224, 242, 403, 408, 473, 836, 840, 841, 846, 880, 914, 939, 964, 980],
    [34, 54, 102, 127, 132, 142, 176, 226, 242, 427, 432, 713, 772, 794, 840, 880, 899, 904, 961, 980, 990],
    [54, 102, 142, 202, 224, 242, 305, 403, 408, 427, 432, 473, 649, 654, 713, 791, 840, 880, 939, 961, 980],
    [56, 102, 103, 108, 142, 188, 202, 242, 252, 305, 649, 654, 742, 791, 840, 865, 870, 880, 926, 942, 980],
    [1, 58, 139, 178, 223, 244, 256, 258, 328, 348, 384, 400, 430, 432, 502, 522, 558, 574, 586, 588, 658, 678, 714, 730, 740, 792, 838, 895, 929, 957],
    [6, 99, 144, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 438, 474, 490, 562, 564, 592, 612, 648, 664, 736, 738, 757, 809, 855, 962, 978, 988],
    [12, 53, 150, 173, 234, 239, 268, 306, 340, 342, 378, 412, 424, 462, 496, 498, 534, 568, 580, 618, 652, 654, 690, 724, 775, 827, 873, 878, 912, 940],
    [4, 29, 34, 56, 93, 98, 102, 103, 108, 127, 132, 142, 161, 166, 176, 183, 188, 204, 226, 242, 252, 742, 767, 772, 794, 831, 836, 840, 841, 846, 865, 870, 880, 899, 904, 914, 921, 926, 942, 964, 980, 990],
    [1, 58, 88, 93, 127, 134, 139, 178, 223, 244, 256, 258, 328, 336, 348, 352, 384, 388, 400, 408, 430, 432, 502, 522, 558, 574, 586, 588, 654, 658, 670, 678, 706, 714, 726, 730, 740, 792, 838, 883, 895, 899, 921, 929, 957, 967],
    [6, 99, 144, 156, 161, 183, 190, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 432, 438, 448, 474, 484, 490, 504, 562, 564, 582, 592, 598, 612, 634, 648, 654, 664, 736, 738, 751, 757, 767, 809, 841, 855, 889, 962, 978, 988],
    [12, 18, 29, 53, 103, 116, 150, 173, 234, 239, 264, 268, 298, 306, 340, 342, 370, 378, 408, 412, 424, 432, 462, 466, 496, 498, 534, 538, 568, 576, 580, 618, 652, 654, 690, 724, 775, 797, 827, 831, 865, 873, 878, 912, 940, 983],
    [1, 54, 58, 60, 102, 139, 140, 141, 142, 178, 223, 242, 244, 247, 250, 256, 258, 326, 328, 347, 348, 379, 384, 399, 400, 427, 428, 429, 430, 431, 432, 502, 522, 558, 574, 586, 588, 657, 658, 673, 678, 713, 714, 728, 730, 740, 792, 837, 838, 839, 840, 880, 895, 896, 911, 929, 931, 957, 961, 980],
    [2, 12, 14, 53, 102, 142, 150, 153, 173, 202, 234, 239, 240, 241, 242, 266, 268, 305, 306, 340, 342, 373, 378, 411, 412, 423, 424, 457, 462, 496, 498, 533, 534, 566, 568, 580, 618, 649, 650, 651, 652, 653, 654, 690, 724, 775, 791, 827, 829, 840, 873, 874, 877, 878, 879, 880, 912, 940, 980, 987],
    [6, 99, 100, 101, 102, 142, 144, 147, 174, 201, 224, 228, 230, 242, 249, 262, 282, 318, 334, 403, 404, 405, 406, 407, 408, 417, 418, 433, 438, 473, 474, 488, 490, 562, 564, 590, 592, 611, 612, 643, 648, 663, 664, 736, 738, 739, 757, 759, 809, 840, 855, 856, 880, 939, 962, 977, 978, 979, 980, 988],
    [5, 11, 17, 23, 29, 35, 41, 47, 57, 63, 69, 75, 81, 87, 93, 103, 109, 115, 121, 127, 133, 143, 149, 155, 161, 167, 177, 183, 189, 195, 205, 211, 217, 227, 233, 243, 743, 749, 755, 761, 767, 773, 779, 785, 795, 801, 807, 813, 819, 825, 831, 841, 847, 853, 859, 865, 871, 881, 887, 893, 899, 905, 915, 921, 927, 933, 943, 949, 955, 965, 971, 981],
    [1, 25, 27, 32, 34, 58, 90, 95, 132, 137, 139, 176, 178, 181, 202, 223, 224, 225, 226, 244, 256, 258, 283, 284, 303, 305, 328, 335, 348, 350, 384, 387, 400, 403, 430, 432, 470, 473, 501, 502, 517, 522, 523, 525, 557, 558, 572, 574, 583, 584, 585, 586, 587, 588, 649, 658, 669, 678, 704, 714, 725, 730, 740, 771, 772, 786, 788, 791, 792, 793, 794, 838, 884, 895, 904, 922, 929, 939, 957, 959, 969, 990],
    [4, 6, 9, 49, 50, 54, 97, 98, 99, 144, 159, 166, 185, 192, 201, 202, 203, 204, 228, 249, 261, 262, 277, 282, 302, 305, 317, 318, 332, 334, 355, 357, 406, 408, 418, 427, 438, 447, 474, 482, 490, 503, 559, 560, 561, 562, 563, 564, 581, 592, 596, 612, 633, 648, 649, 664, 691, 692, 711, 713, 736, 738, 753, 757, 768, 791, 809, 811, 834, 836, 846, 855, 890, 914, 934, 937, 961, 962, 963, 964, 978, 988],
    [12, 20, 31, 53, 54, 55, 56, 108, 119, 150, 173, 186, 188, 197, 199, 224, 234, 236, 239, 252, 263, 268, 296, 306, 337, 338, 339, 340, 341, 342, 369, 378, 403, 412, 424, 427, 462, 465, 471, 473, 496, 498, 505, 506, 534, 536, 568, 575, 578, 580, 601, 603, 617, 618, 652, 654, 685, 690, 710, 713, 723, 724, 742, 762, 765, 775, 776, 799, 827, 832, 870, 873, 878, 912, 925, 926, 939, 940, 941, 942, 961, 984],
    [1, 25, 27, 32, 34, 54, 58, 60, 88, 90, 93, 95, 102, 127, 132, 134, 137, 139, 140, 141, 142, 176, 178, 181, 202, 223, 224, 225, 226, 242, 244, 247, 250, 256, 258, 283, 284, 303, 305, 326, 328, 335, 336, 347, 348, 350, 352, 379, 384, 387, 388, 399, 400, 403, 408, 427, 428, 429, 430, 431, 432, 470, 473, 501, 502, 517, 522, 523, 525, 557, 558, 572, 574, 583, 584, 585, 586, 587, 588, 649, 654, 657, 658, 669, 670, 673, 678, 704, 706, 713, 714, 725, 726, 728, 730, 740, 771, 772, 786, 788, 791, 792, 793, 794, 837, 838, 839, 840, 880, 883, 884, 895, 896, 899, 904, 911, 921, 922, 929, 931, 939, 957, 959, 961, 967, 969, 980, 990],
    [2, 12, 14, 18, 20, 29, 31, 53, 54, 55, 56, 102, 103, 108, 116, 119, 142, 150, 153, 173, 186, 188, 197, 199, 202, 224, 234, 236, 239, 240, 241, 242, 252, 263, 264, 266, 268, 296, 298, 305, 306, 337, 338, 339, 340, 341, 342, 369, 370, 373, 378, 403, 408, 411, 412, 423, 424, 427, 432, 457, 462, 465, 466, 471, 473, 496, 498, 505, 506, 533, 534, 536, 538, 566, 568, 575, 576, 578, 580, 601, 603, 617, 618, 649, 650, 651, 652, 653, 654, 685, 690, 710, 713, 723, 724, 742, 762, 765, 775, 776, 791, 797, 799, 827, 829, 831, 832, 840, 865, 870, 873, 874, 877, 878, 879, 880, 912, 925, 926, 939, 940, 941, 942, 961, 980, 983, 984, 987],
    [4, 6, 9, 49, 50, 54, 97, 98, 99, 100, 101, 102, 142, 144, 147, 156, 159, 161, 166, 174, 183, 185, 190, 192, 201, 202, 203, 204, 224, 228, 230, 242, 249, 261, 262, 277, 282, 302, 305, 317, 318, 332, 334, 355, 357, 403, 404, 405, 406, 407, 408, 417, 418, 427, 432, 433, 438, 447, 448, 473, 474, 482, 484, 488, 490, 503, 504, 559, 560, 561, 562, 563, 564, 581, 582, 590, 592, 596, 598, 611, 612, 633, 634, 643, 648, 649, 654, 663, 664, 691, 692, 711, 713, 736, 738, 739, 751, 753, 757, 759, 767, 768, 791, 809, 811, 834, 836, 840, 841, 846, 855, 856, 880, 889, 890, 914, 934, 937, 939, 961, 962, 963, 964, 977, 978, 979, 980, 988],
    [1, 2, 3, 4, 56, 58, 61, 65, 66, 88, 91, 93, 98, 100, 107, 108, 127, 129, 134, 136, 139, 164, 166, 169, 171, 174, 178, 180, 187, 188, 204, 207, 208, 223, 240, 244, 246, 252, 253, 254, 255, 256, 257, 258, 320, 323, 327, 328, 331, 336, 343, 348, 351, 352, 373, 375, 383, 384, 386, 388, 398, 400, 407, 408, 430, 432, 433, 434, 441, 443, 453, 455, 457, 458, 475, 477, 500, 502, 521, 522, 530, 533, 553, 558, 573, 574, 586, 588, 609, 611, 625, 626, 643, 645, 653, 654, 656, 658, 668, 670, 677, 678, 698, 701, 705, 706, 709, 714, 721, 726, 729, 730, 739, 740, 741, 742, 792, 814, 816, 835, 836, 838, 845, 846, 848, 850, 860, 862, 869, 870, 877, 883, 885, 895, 897, 899, 900, 914, 921, 926, 929, 930, 942, 957, 958, 964, 967, 968, 977, 987],
    [2, 6, 8, 33, 34, 56, 77, 78, 99, 106, 108, 111, 113, 123, 125, 130, 132, 140, 144, 146, 156, 158, 161, 163, 176, 183, 188, 190, 193, 201, 226, 228, 231, 240, 249, 250, 251, 252, 260, 262, 281, 282, 289, 291, 313, 318, 333, 334, 344, 347, 363, 365, 373, 374, 379, 380, 393, 395, 406, 408, 416, 418, 431, 432, 437, 438, 446, 448, 457, 459, 469, 474, 483, 484, 489, 490, 499, 504, 512, 515, 531, 533, 547, 548, 562, 564, 577, 582, 591, 592, 597, 598, 607, 612, 620, 623, 632, 634, 647, 648, 653, 654, 662, 664, 673, 675, 733, 734, 735, 736, 737, 738, 742, 751, 752, 757, 758, 767, 772, 780, 783, 794, 809, 810, 820, 823, 837, 841, 842, 855, 857, 868, 870, 877, 889, 891, 902, 904, 911, 924, 926, 942, 950, 953, 962, 978, 987, 988, 989, 990],
    [4, 12, 15, 18, 21, 29, 34, 43, 44, 53, 83, 85, 96, 98, 100, 103, 105, 116, 118, 131, 132, 140, 150, 152, 165, 166, 173, 174, 175, 176, 204, 213, 214, 226, 234, 237, 239, 250, 259, 264, 267, 268, 272, 275, 297, 298, 301, 306, 307, 308, 340, 342, 345, 347, 368, 370, 377, 378, 379, 381, 407, 408, 410, 412, 422, 424, 431, 432, 433, 435, 461, 462, 464, 466, 493, 494, 495, 496, 497, 498, 529, 534, 537, 538, 542, 545, 567, 568, 571, 576, 579, 580, 608, 611, 613, 618, 639, 641, 643, 644, 652, 654, 673, 674, 681, 683, 689, 690, 715, 717, 722, 724, 739, 770, 772, 775, 777, 794, 797, 798, 802, 805, 827, 828, 831, 836, 837, 844, 846, 865, 866, 873, 875, 878, 903, 904, 906, 908, 911, 912, 913, 914, 940, 944, 946, 964, 977, 983, 985, 990],
    [4, 5, 10, 11, 16, 17, 22, 23, 28, 29, 34, 35, 40, 41, 46, 47, 52, 56, 57, 62, 63, 68, 69, 74, 75, 80, 81, 86, 87, 92, 93, 98, 102, 103, 108, 109, 114, 115, 120, 121, 126, 127, 132, 133, 138, 142, 143, 148, 149, 154, 155, 160, 161, 166, 167, 172, 176, 177, 182, 183, 188, 189, 194, 195, 200, 204, 205, 210, 211, 216, 217, 222, 226, 227, 232, 233, 238, 242, 243, 248, 252, 742, 743, 748, 749, 754, 755, 760, 761, 766, 767, 772, 773, 778, 779, 784, 785, 790, 794, 795, 800, 801, 806, 807, 812, 813, 818, 819, 824, 825, 830, 831, 836, 840, 841, 846, 847, 852, 853, 858, 859, 864, 865, 870, 871, 876, 880, 881, 886, 887, 892, 893, 898, 899, 904, 905, 910, 914, 915, 920, 921, 926, 927, 932, 933, 938, 942, 943, 948, 949, 954, 955, 960, 964, 965, 970, 971, 976, 980, 981, 986, 990],
    [1, 5, 6, 11, 12, 17, 18, 23, 24, 29, 30, 35, 36, 41, 42, 47, 48, 53, 57, 58, 63, 64, 69, 70, 75, 76, 81, 82, 87, 88, 93, 94, 99, 103, 104, 109, 110, 115, 116, 121, 122, 127, 128, 133, 134, 139, 143, 144, 149, 150, 155, 156, 161, 162, 167, 168, 173, 177, 178, 183, 184, 189, 190, 195, 196, 201, 205, 206, 211, 212, 217, 218, 223, 227, 228, 233, 234, 239, 243, 244, 249, 256, 258, 262, 264, 268, 270, 274, 276, 280, 282, 286, 288, 292, 294, 298, 300, 304, 306, 310, 312, 316, 318, 322, 324, 328, 330, 334, 336, 340, 342, 346, 348, 352, 354, 358, 360, 364, 366, 370, 372, 376, 378, 382, 384, 388, 390, 394, 396, 400, 402, 406, 408, 412, 414, 418, 420, 424, 426, 430, 432, 436, 438, 442, 444, 448, 450, 454, 456, 460, 462, 466, 468, 472, 474, 478, 480, 484, 486, 490, 492, 496, 498, 502, 504, 508, 510, 514, 516, 520, 522, 526, 528, 532, 534, 538, 540, 544, 546, 550, 552, 556, 558, 562, 564, 568, 570, 574, 576, 580, 582, 586, 588, 592, 594, 598, 600, 604, 606, 610, 612, 616, 618, 622, 624, 628, 630, 634, 636, 640, 642, 646, 648, 652, 654, 658, 660, 664, 666, 670, 672, 676, 678, 682, 684, 688, 690, 694, 696, 700, 702, 706, 708, 712, 714, 718, 720, 724, 726, 730, 732, 736, 738, 740, 743, 745, 749, 751, 755, 757, 761, 763, 767, 769, 773, 775, 779, 781, 785, 787, 792, 795, 797, 801, 803, 807, 809, 813, 815, 819, 821, 825, 827, 831, 833, 838, 841, 843, 847, 849, 853, 855, 859, 861, 865, 867, 871, 873, 878, 881, 883, 887, 889, 893, 895, 899, 901, 905, 907, 912, 915, 917, 921, 923, 927, 929, 933, 935, 940, 943, 945, 949, 951, 955, 957, 962, 965, 967, 971, 973, 978, 981, 983, 988],
    [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990]
]


==> anc/quasigroup_long_classes.py <==
long_classes = [(), (408,), (432,), (654,), (103, 865), (127, 899), (161, 841), (408, 432), (408, 654), (432, 654), (103, 654, 865), (127, 432, 899), (161, 408, 841), (408, 432, 654), (29, 103, 831, 865), (54, 427, 713, 961), (93, 127, 899, 921), (161, 183, 767, 841), (202, 305, 649, 791), (224, 403, 473, 939), (264, 408, 432, 576), (336, 408, 654, 726), (432, 504, 582, 654), (54, 408, 427, 713, 961), (54, 427, 654, 713, 961), (202, 305, 408, 649, 791), (202, 305, 432, 649, 791), (224, 403, 432, 473, 939), (224, 403, 473, 654, 939), (54, 127, 427, 713, 899, 961), (54, 408, 427, 654, 713, 961), (102, 142, 242, 840, 880, 980), (103, 127, 161, 841, 865, 899), (103, 202, 305, 649, 791, 865), (161, 224, 403, 473, 841, 939), (202, 305, 408, 432, 649, 791), (224, 403, 432, 473, 654, 939), (4, 98, 166, 204, 836, 846, 914, 964), (34, 132, 176, 226, 772, 794, 904, 990), (54, 202, 305, 427, 649, 713, 791, 961), (54, 224, 403, 427, 473, 713, 939, 961), (56, 108, 188, 252, 742, 870, 926, 942), (202, 224, 305, 403, 473, 649, 791, 939), (2, 240, 373, 457, 533, 653, 654, 877, 987), (4, 98, 166, 204, 408, 836, 846, 914, 964), (34, 132, 176, 226, 432, 772, 794, 904, 990), (54, 202, 305, 408, 427, 649, 713, 791, 961), (54, 224, 403, 427, 473, 654, 713, 939, 961), (56, 108, 188, 252, 654, 742, 870, 926, 942), (100, 174, 407, 408, 433, 611, 643, 739, 977), (140, 250, 347, 379, 431, 432, 673, 837, 911), (202, 224, 305, 403, 432, 473, 649, 791, 939), (54, 102, 142, 242, 427, 432, 713, 840, 880, 961, 980), (102, 142, 202, 242, 305, 649, 654, 791, 840, 880, 980), (102, 142, 224, 242, 403, 408, 473, 840, 880, 939, 980), (4, 98, 166, 204, 224, 403, 473, 836, 846, 914, 939, 964), (29, 93, 103, 127, 161, 183, 767, 831, 841, 865, 899, 921), (34, 54, 132, 176, 226, 427, 713, 772, 794, 904, 961, 990), (54, 202, 224, 305, 403, 427, 473, 649, 713, 791, 939, 961), (56, 108, 188, 202, 252, 305, 649, 742, 791, 870, 926, 942), (4, 98, 102, 142, 161, 166, 204, 242, 836, 840, 841, 846, 880, 914, 964, 980), (34, 102, 127, 132, 142, 176, 226, 242, 772, 794, 840, 880, 899, 904, 980, 990), (54, 102, 142, 202, 242, 305, 427, 432, 649, 654, 713, 791, 840, 880, 961, 980), (54, 102, 142, 224, 242, 403, 408, 427, 432, 473, 713, 840, 880, 939, 961, 980), (56, 102, 103, 108, 142, 188, 242, 252, 742, 840, 865, 870, 880, 926, 942, 980), (65, 129, 253, 336, 383, 408, 443, 475, 553, 625, 654, 677, 701, 726, 860, 900), (102, 142, 202, 224, 242, 305, 403, 408, 473, 649, 654, 791, 840, 880, 939, 980), (105, 213, 264, 275, 307, 377, 408, 432, 461, 493, 576, 613, 683, 715, 802, 866), (123, 163, 289, 313, 365, 432, 437, 504, 515, 547, 582, 647, 654, 733, 842, 950), (4, 98, 102, 142, 161, 166, 183, 204, 242, 767, 836, 840, 841, 846, 880, 914, 964, 980), (23, 47, 75, 81, 103, 127, 161, 195, 205, 761, 785, 813, 819, 841, 865, 899, 933, 943), (29, 56, 102, 103, 108, 142, 188, 242, 252, 742, 831, 840, 865, 870, 880, 926, 942, 980), (34, 93, 102, 127, 132, 142, 176, 226, 242, 772, 794, 840, 880, 899, 904, 921, 980, 990), (38, 73, 102, 142, 221, 242, 279, 356, 519, 524, 602, 687, 817, 822, 840, 880, 947, 980), (54, 102, 142, 202, 242, 305, 427, 432, 504, 582, 649, 654, 713, 791, 840, 880, 961, 980), (54, 102, 142, 224, 242, 264, 403, 408, 427, 432, 473, 576, 713, 840, 880, 939, 961, 980), (79, 84, 102, 142, 209, 242, 278, 285, 507, 518, 686, 693, 747, 840, 880, 919, 974, 980), (102, 142, 202, 224, 242, 305, 336, 403, 408, 473, 649, 654, 726, 791, 840, 880, 939, 980), (2, 54, 103, 224, 240, 373, 403, 427, 457, 473, 533, 653, 654, 713, 865, 877, 939, 961, 987), (2, 56, 108, 188, 240, 252, 373, 408, 432, 457, 533, 653, 654, 742, 870, 877, 926, 942, 987), (4, 98, 100, 166, 174, 204, 407, 408, 432, 433, 611, 643, 654, 739, 836, 846, 914, 964, 977), (34, 132, 140, 176, 226, 250, 347, 379, 408, 431, 432, 654, 673, 772, 794, 837, 904, 911, 990), (54, 100, 161, 174, 202, 305, 407, 408, 427, 433, 611, 643, 649, 713, 739, 791, 841, 961, 977), (127, 140, 202, 224, 250, 305, 347, 379, 403, 431, 432, 473, 649, 673, 791, 837, 899, 911, 939), (4, 29, 34, 98, 103, 132, 166, 176, 204, 226, 772, 794, 831, 836, 846, 865, 904, 914, 964, 990), (4, 56, 93, 98, 108, 127, 166, 188, 204, 252, 742, 836, 846, 870, 899, 914, 921, 926, 942, 964), (34, 56, 108, 132, 161, 176, 183, 188, 226, 252, 742, 767, 772, 794, 841, 870, 904, 926, 942, 990), (4, 98, 102, 142, 161, 166, 204, 224, 242, 403, 408, 473, 836, 840, 841, 846, 880, 914, 939, 964, 980), (34, 54, 102, 127, 132, 142, 176, 226, 242, 427, 432, 713, 772, 794, 840, 880, 899, 904, 961, 980, 990), (54, 102, 142, 202, 224, 242, 305, 403, 408, 427, 432, 473, 649, 654, 713, 791, 840, 880, 939, 961, 980), (56, 102, 103, 108, 142, 188, 202, 242, 252, 305, 649, 654, 742, 791, 840, 865, 870, 880, 926, 942, 980), (1, 58, 139, 178, 223, 244, 256, 258, 328, 348, 384, 400, 430, 432, 502, 522, 558, 574, 586, 588, 658, 678, 714, 730, 740, 792, 838, 895, 929, 957), (6, 99, 144, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 438, 474, 490, 562, 564, 592, 612, 648, 664, 736, 738, 757, 809, 855, 962, 978, 988), (12, 53, 150, 173, 234, 239, 268, 306, 340, 342, 378, 412, 424, 462, 496, 498, 534, 568, 580, 618, 652, 654, 690, 724, 775, 827, 873, 878, 912, 940), (4, 29, 34, 56, 93, 98, 102, 103, 108, 127, 132, 142, 161, 166, 176, 183, 188, 204, 226, 242, 252, 742, 767, 772, 794, 831, 836, 840, 841, 846, 865, 870, 880, 899, 904, 914, 921, 926, 942, 964, 980, 990), (1, 58, 88, 93, 127, 134, 139, 178, 223, 244, 256, 258, 328, 336, 348, 352, 384, 388, 400, 408, 430, 432, 502, 522, 558, 574, 586, 588, 654, 658, 670, 678, 706, 714, 726, 730, 740, 792, 838, 883, 895, 899, 921, 929, 957, 967), (6, 99, 144, 156, 161, 183, 190, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 432, 438, 448, 474, 484, 490, 504, 562, 564, 582, 592, 598, 612, 634, 648, 654, 664, 736, 738, 751, 757, 767, 809, 841, 855, 889, 962, 978, 988), (12, 18, 29, 53, 103, 116, 150, 173, 234, 239, 264, 268, 298, 306, 340, 342, 370, 378, 408, 412, 424, 432, 462, 466, 496, 498, 534, 538, 568, 576, 580, 618, 652, 654, 690, 724, 775, 797, 827, 831, 865, 873, 878, 912, 940, 983), (1, 54, 58, 60, 102, 139, 140, 141, 142, 178, 223, 242, 244, 247, 250, 256, 258, 326, 328, 347, 348, 379, 384, 399, 400, 427, 428, 429, 430, 431, 432, 502, 522, 558, 574, 586, 588, 657, 658, 673, 678, 713, 714, 728, 730, 740, 792, 837, 838, 839, 840, 880, 895, 896, 911, 929, 931, 957, 961, 980), (2, 12, 14, 53, 102, 142, 150, 153, 173, 202, 234, 239, 240, 241, 242, 266, 268, 305, 306, 340, 342, 373, 378, 411, 412, 423, 424, 457, 462, 496, 498, 533, 534, 566, 568, 580, 618, 649, 650, 651, 652, 653, 654, 690, 724, 775, 791, 827, 829, 840, 873, 874, 877, 878, 879, 880, 912, 940, 980, 987), (6, 99, 100, 101, 102, 142, 144, 147, 174, 201, 224, 228, 230, 242, 249, 262, 282, 318, 334, 403, 404, 405, 406, 407, 408, 417, 418, 433, 438, 473, 474, 488, 490, 562, 564, 590, 592, 611, 612, 643, 648, 663, 664, 736, 738, 739, 757, 759, 809, 840, 855, 856, 880, 939, 962, 977, 978, 979, 980, 988), (5, 11, 17, 23, 29, 35, 41, 47, 57, 63, 69, 75, 81, 87, 93, 103, 109, 115, 121, 127, 133, 143, 149, 155, 161, 167, 177, 183, 189, 195, 205, 211, 217, 227, 233, 243, 743, 749, 755, 761, 767, 773, 779, 785, 795, 801, 807, 813, 819, 825, 831, 841, 847, 853, 859, 865, 871, 881, 887, 893, 899, 905, 915, 921, 927, 933, 943, 949, 955, 965, 971, 981), (1, 25, 27, 32, 34, 58, 90, 95, 132, 137, 139, 176, 178, 181, 202, 223, 224, 225, 226, 244, 256, 258, 283, 284, 303, 305, 328, 335, 348, 350, 384, 387, 400, 403, 430, 432, 470, 473, 501, 502, 517, 522, 523, 525, 557, 558, 572, 574, 583, 584, 585, 586, 587, 588, 649, 658, 669, 678, 704, 714, 725, 730, 740, 771, 772, 786, 788, 791, 792, 793, 794, 838, 884, 895, 904, 922, 929, 939, 957, 959, 969, 990), (4, 6, 9, 49, 50, 54, 97, 98, 99, 144, 159, 166, 185, 192, 201, 202, 203, 204, 228, 249, 261, 262, 277, 282, 302, 305, 317, 318, 332, 334, 355, 357, 406, 408, 418, 427, 438, 447, 474, 482, 490, 503, 559, 560, 561, 562, 563, 564, 581, 592, 596, 612, 633, 648, 649, 664, 691, 692, 711, 713, 736, 738, 753, 757, 768, 791, 809, 811, 834, 836, 846, 855, 890, 914, 934, 937, 961, 962, 963, 964, 978, 988), (12, 20, 31, 53, 54, 55, 56, 108, 119, 150, 173, 186, 188, 197, 199, 224, 234, 236, 239, 252, 263, 268, 296, 306, 337, 338, 339, 340, 341, 342, 369, 378, 403, 412, 424, 427, 462, 465, 471, 473, 496, 498, 505, 506, 534, 536, 568, 575, 578, 580, 601, 603, 617, 618, 652, 654, 685, 690, 710, 713, 723, 724, 742, 762, 765, 775, 776, 799, 827, 832, 870, 873, 878, 912, 925, 926, 939, 940, 941, 942, 961, 984), (1, 25, 27, 32, 34, 54, 58, 60, 88, 90, 93, 95, 102, 127, 132, 134, 137, 139, 140, 141, 142, 176, 178, 181, 202, 223, 224, 225, 226, 242, 244, 247, 250, 256, 258, 283, 284, 303, 305, 326, 328, 335, 336, 347, 348, 350, 352, 379, 384, 387, 388, 399, 400, 403, 408, 427, 428, 429, 430, 431, 432, 470, 473, 501, 502, 517, 522, 523, 525, 557, 558, 572, 574, 583, 584, 585, 586, 587, 588, 649, 654, 657, 658, 669, 670, 673, 678, 704, 706, 713, 714, 725, 726, 728, 730, 740, 771, 772, 786, 788, 791, 792, 793, 794, 837, 838, 839, 840, 880, 883, 884, 895, 896, 899, 904, 911, 921, 922, 929, 931, 939, 957, 959, 961, 967, 969, 980, 990), (2, 12, 14, 18, 20, 29, 31, 53, 54, 55, 56, 102, 103, 108, 116, 119, 142, 150, 153, 173, 186, 188, 197, 199, 202, 224, 234, 236, 239, 240, 241, 242, 252, 263, 264, 266, 268, 296, 298, 305, 306, 337, 338, 339, 340, 341, 342, 369, 370, 373, 378, 403, 408, 411, 412, 423, 424, 427, 432, 457, 462, 465, 466, 471, 473, 496, 498, 505, 506, 533, 534, 536, 538, 566, 568, 575, 576, 578, 580, 601, 603, 617, 618, 649, 650, 651, 652, 653, 654, 685, 690, 710, 713, 723, 724, 742, 762, 765, 775, 776, 791, 797, 799, 827, 829, 831, 832, 840, 865, 870, 873, 874, 877, 878, 879, 880, 912, 925, 926, 939, 940, 941, 942, 961, 980, 983, 984, 987), (4, 6, 9, 49, 50, 54, 97, 98, 99, 100, 101, 102, 142, 144, 147, 156, 159, 161, 166, 174, 183, 185, 190, 192, 201, 202, 203, 204, 224, 228, 230, 242, 249, 261, 262, 277, 282, 302, 305, 317, 318, 332, 334, 355, 357, 403, 404, 405, 406, 407, 408, 417, 418, 427, 432, 433, 438, 447, 448, 473, 474, 482, 484, 488, 490, 503, 504, 559, 560, 561, 562, 563, 564, 581, 582, 590, 592, 596, 598, 611, 612, 633, 634, 643, 648, 649, 654, 663, 664, 691, 692, 711, 713, 736, 738, 739, 751, 753, 757, 759, 767, 768, 791, 809, 811, 834, 836, 840, 841, 846, 855, 856, 880, 889, 890, 914, 934, 937, 939, 961, 962, 963, 964, 977, 978, 979, 980, 988), (1, 2, 3, 4, 56, 58, 61, 65, 66, 88, 91, 93, 98, 100, 107, 108, 127, 129, 134, 136, 139, 164, 166, 169, 171, 174, 178, 180, 187, 188, 204, 207, 208, 223, 240, 244, 246, 252, 253, 254, 255, 256, 257, 258, 320, 323, 327, 328, 331, 336, 343, 348, 351, 352, 373, 375, 383, 384, 386, 388, 398, 400, 407, 408, 430, 432, 433, 434, 441, 443, 453, 455, 457, 458, 475, 477, 500, 502, 521, 522, 530, 533, 553, 558, 573, 574, 586, 588, 609, 611, 625, 626, 643, 645, 653, 654, 656, 658, 668, 670, 677, 678, 698, 701, 705, 706, 709, 714, 721, 726, 729, 730, 739, 740, 741, 742, 792, 814, 816, 835, 836, 838, 845, 846, 848, 850, 860, 862, 869, 870, 877, 883, 885, 895, 897, 899, 900, 914, 921, 926, 929, 930, 942, 957, 958, 964, 967, 968, 977, 987), (2, 6, 8, 33, 34, 56, 77, 78, 99, 106, 108, 111, 113, 123, 125, 130, 132, 140, 144, 146, 156, 158, 161, 163, 176, 183, 188, 190, 193, 201, 226, 228, 231, 240, 249, 250, 251, 252, 260, 262, 281, 282, 289, 291, 313, 318, 333, 334, 344, 347, 363, 365, 373, 374, 379, 380, 393, 395, 406, 408, 416, 418, 431, 432, 437, 438, 446, 448, 457, 459, 469, 474, 483, 484, 489, 490, 499, 504, 512, 515, 531, 533, 547, 548, 562, 564, 577, 582, 591, 592, 597, 598, 607, 612, 620, 623, 632, 634, 647, 648, 653, 654, 662, 664, 673, 675, 733, 734, 735, 736, 737, 738, 742, 751, 752, 757, 758, 767, 772, 780, 783, 794, 809, 810, 820, 823, 837, 841, 842, 855, 857, 868, 870, 877, 889, 891, 902, 904, 911, 924, 926, 942, 950, 953, 962, 978, 987, 988, 989, 990), (4, 12, 15, 18, 21, 29, 34, 43, 44, 53, 83, 85, 96, 98, 100, 103, 105, 116, 118, 131, 132, 140, 150, 152, 165, 166, 173, 174, 175, 176, 204, 213, 214, 226, 234, 237, 239, 250, 259, 264, 267, 268, 272, 275, 297, 298, 301, 306, 307, 308, 340, 342, 345, 347, 368, 370, 377, 378, 379, 381, 407, 408, 410, 412, 422, 424, 431, 432, 433, 435, 461, 462, 464, 466, 493, 494, 495, 496, 497, 498, 529, 534, 537, 538, 542, 545, 567, 568, 571, 576, 579, 580, 608, 611, 613, 618, 639, 641, 643, 644, 652, 654, 673, 674, 681, 683, 689, 690, 715, 717, 722, 724, 739, 770, 772, 775, 777, 794, 797, 798, 802, 805, 827, 828, 831, 836, 837, 844, 846, 865, 866, 873, 875, 878, 903, 904, 906, 908, 911, 912, 913, 914, 940, 944, 946, 964, 977, 983, 985, 990), (4, 5, 10, 11, 16, 17, 22, 23, 28, 29, 34, 35, 40, 41, 46, 47, 52, 56, 57, 62, 63, 68, 69, 74, 75, 80, 81, 86, 87, 92, 93, 98, 102, 103, 108, 109, 114, 115, 120, 121, 126, 127, 132, 133, 138, 142, 143, 148, 149, 154, 155, 160, 161, 166, 167, 172, 176, 177, 182, 183, 188, 189, 194, 195, 200, 204, 205, 210, 211, 216, 217, 222, 226, 227, 232, 233, 238, 242, 243, 248, 252, 742, 743, 748, 749, 754, 755, 760, 761, 766, 767, 772, 773, 778, 779, 784, 785, 790, 794, 795, 800, 801, 806, 807, 812, 813, 818, 819, 824, 825, 830, 831, 836, 840, 841, 846, 847, 852, 853, 858, 859, 864, 865, 870, 871, 876, 880, 881, 886, 887, 892, 893, 898, 899, 904, 905, 910, 914, 915, 920, 921, 926, 927, 932, 933, 938, 942, 943, 948, 949, 954, 955, 960, 964, 965, 970, 971, 976, 980, 981, 986, 990), (1, 5, 6, 11, 12, 17, 18, 23, 24, 29, 30, 35, 36, 41, 42, 47, 48, 53, 57, 58, 63, 64, 69, 70, 75, 76, 81, 82, 87, 88, 93, 94, 99, 103, 104, 109, 110, 115, 116, 121, 122, 127, 128, 133, 134, 139, 143, 144, 149, 150, 155, 156, 161, 162, 167, 168, 173, 177, 178, 183, 184, 189, 190, 195, 196, 201, 205, 206, 211, 212, 217, 218, 223, 227, 228, 233, 234, 239, 243, 244, 249, 256, 258, 262, 264, 268, 270, 274, 276, 280, 282, 286, 288, 292, 294, 298, 300, 304, 306, 310, 312, 316, 318, 322, 324, 328, 330, 334, 336, 340, 342, 346, 348, 352, 354, 358, 360, 364, 366, 370, 372, 376, 378, 382, 384, 388, 390, 394, 396, 400, 402, 406, 408, 412, 414, 418, 420, 424, 426, 430, 432, 436, 438, 442, 444, 448, 450, 454, 456, 460, 462, 466, 468, 472, 474, 478, 480, 484, 486, 490, 492, 496, 498, 502, 504, 508, 510, 514, 516, 520, 522, 526, 528, 532, 534, 538, 540, 544, 546, 550, 552, 556, 558, 562, 564, 568, 570, 574, 576, 580, 582, 586, 588, 592, 594, 598, 600, 604, 606, 610, 612, 616, 618, 622, 624, 628, 630, 634, 636, 640, 642, 646, 648, 652, 654, 658, 660, 664, 666, 670, 672, 676, 678, 682, 684, 688, 690, 694, 696, 700, 702, 706, 708, 712, 714, 718, 720, 724, 726, 730, 732, 736, 738, 740, 743, 745, 749, 751, 755, 757, 761, 763, 767, 769, 773, 775, 779, 781, 785, 787, 792, 795, 797, 801, 803, 807, 809, 813, 815, 819, 821, 825, 827, 831, 833, 838, 841, 843, 847, 849, 853, 855, 859, 861, 865, 867, 871, 873, 878, 881, 883, 887, 889, 893, 895, 899, 901, 905, 907, 912, 915, 917, 921, 923, 927, 929, 933, 935, 940, 943, 945, 949, 951, 955, 957, 962, 965, 967, 971, 973, 978, 981, 983, 988), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990)]
eq_to_long_class = {1: (1, 58, 139, 178, 223, 244, 256, 258, 328, 348, 384, 400, 430, 432, 502, 522, 558, 574, 586, 588, 658, 678, 714, 730, 740, 792, 838, 895, 929, 957), 2: (2, 240, 373, 457, 533, 653, 654, 877, 987), 3: (1, 2, 3, 4, 56, 58, 61, 65, 66, 88, 91, 93, 98, 100, 107, 108, 127, 129, 134, 136, 139, 164, 166, 169, 171, 174, 178, 180, 187, 188, 204, 207, 208, 223, 240, 244, 246, 252, 253, 254, 255, 256, 257, 258, 320, 323, 327, 328, 331, 336, 343, 348, 351, 352, 373, 375, 383, 384, 386, 388, 398, 400, 407, 408, 430, 432, 433, 434, 441, 443, 453, 455, 457, 458, 475, 477, 500, 502, 521, 522, 530, 533, 553, 558, 573, 574, 586, 588, 609, 611, 625, 626, 643, 645, 653, 654, 656, 658, 668, 670, 677, 678, 698, 701, 705, 706, 709, 714, 721, 726, 729, 730, 739, 740, 741, 742, 792, 814, 816, 835, 836, 838, 845, 846, 848, 850, 860, 862, 869, 870, 877, 883, 885, 895, 897, 899, 900, 914, 921, 926, 929, 930, 942, 957, 958, 964, 967, 968, 977, 987), 4: (4, 98, 166, 204, 836, 846, 914, 964), 5: (5, 11, 17, 23, 29, 35, 41, 47, 57, 63, 69, 75, 81, 87, 93, 103, 109, 115, 121, 127, 133, 143, 149, 155, 161, 167, 177, 183, 189, 195, 205, 211, 217, 227, 233, 243, 743, 749, 755, 761, 767, 773, 779, 785, 795, 801, 807, 813, 819, 825, 831, 841, 847, 853, 859, 865, 871, 881, 887, 893, 899, 905, 915, 921, 927, 933, 943, 949, 955, 965, 971, 981), 6: (6, 99, 144, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 438, 474, 490, 562, 564, 592, 612, 648, 664, 736, 738, 757, 809, 855, 962, 978, 988), 7: (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990), 8: (2, 6, 8, 33, 34, 56, 77, 78, 99, 106, 108, 111, 113, 123, 125, 130, 132, 140, 144, 146, 156, 158, 161, 163, 176, 183, 188, 190, 193, 201, 226, 228, 231, 240, 249, 250, 251, 252, 260, 262, 281, 282, 289, 291, 313, 318, 333, 334, 344, 347, 363, 365, 373, 374, 379, 380, 393, 395, 406, 408, 416, 418, 431, 432, 437, 438, 446, 448, 457, 459, 469, 474, 483, 484, 489, 490, 499, 504, 512, 515, 531, 533, 547, 548, 562, 564, 577, 582, 591, 592, 597, 598, 607, 612, 620, 623, 632, 634, 647, 648, 653, 654, 662, 664, 673, 675, 733, 734, 735, 736, 737, 738, 742, 751, 752, 757, 758, 767, 772, 780, 783, 794, 809, 810, 820, 823, 837, 841, 842, 855, 857, 868, 870, 877, 889, 891, 902, 904, 911, 924, 926, 942, 950, 953, 962, 978, 987, 988, 989, 990), 9: (4, 6, 9, 49, 50, 54, 97, 98, 99, 144, 159, 166, 185, 192, 201, 202, 203, 204, 228, 249, 261, 262, 277, 282, 302, 305, 317, 318, 332, 334, 355, 357, 406, 408, 418, 427, 438, 447, 474, 482, 490, 503, 559, 560, 561, 562, 563, 564, 581, 592, 596, 612, 633, 648, 649, 664, 691, 692, 711, 713, 736, 738, 753, 757, 768, 791, 809, 811, 834, 836, 846, 855, 890, 914, 934, 937, 961, 962, 963, 964, 978, 988), 10: (4, 5, 10, 11, 16, 17, 22, 23, 28, 29, 34, 35, 40, 41, 46, 47, 52, 56, 57, 62, 63, 68, 69, 74, 75, 80, 81, 86, 87, 92, 93, 98, 102, 103, 108, 109, 114, 115, 120, 121, 126, 127, 132, 133, 138, 142, 143, 148, 149, 154, 155, 160, 161, 166, 167, 172, 176, 177, 182, 183, 188, 189, 194, 195, 200, 204, 205, 210, 211, 216, 217, 222, 226, 227, 232, 233, 238, 242, 243, 248, 252, 742, 743, 748, 749, 754, 755, 760, 761, 766, 767, 772, 773, 778, 779, 784, 785, 790, 794, 795, 800, 801, 806, 807, 812, 813, 818, 819, 824, 825, 830, 831, 836, 840, 841, 846, 847, 852, 853, 858, 859, 864, 865, 870, 871, 876, 880, 881, 886, 887, 892, 893, 898, 899, 904, 905, 910, 914, 915, 920, 921, 926, 927, 932, 933, 938, 942, 943, 948, 949, 954, 955, 960, 964, 965, 970, 971, 976, 980, 981, 986, 990), 12: (12, 53, 150, 173, 234, 239, 268, 306, 340, 342, 378, 412, 424, 462, 496, 498, 534, 568, 580, 618, 652, 654, 690, 724, 775, 827, 873, 878, 912, 940), 14: (2, 12, 14, 53, 102, 142, 150, 153, 173, 202, 234, 239, 240, 241, 242, 266, 268, 305, 306, 340, 342, 373, 378, 411, 412, 423, 424, 457, 462, 496, 498, 533, 534, 566, 568, 580, 618, 649, 650, 651, 652, 653, 654, 690, 724, 775, 791, 827, 829, 840, 873, 874, 877, 878, 879, 880, 912, 940, 980, 987), 15: (4, 12, 15, 18, 21, 29, 34, 43, 44, 53, 83, 85, 96, 98, 100, 103, 105, 116, 118, 131, 132, 140, 150, 152, 165, 166, 173, 174, 175, 176, 204, 213, 214, 226, 234, 237, 239, 250, 259, 264, 267, 268, 272, 275, 297, 298, 301, 306, 307, 308, 340, 342, 345, 347, 368, 370, 377, 378, 379, 381, 407, 408, 410, 412, 422, 424, 431, 432, 433, 435, 461, 462, 464, 466, 493, 494, 495, 496, 497, 498, 529, 534, 537, 538, 542, 545, 567, 568, 571, 576, 579, 580, 608, 611, 613, 618, 639, 641, 643, 644, 652, 654, 673, 674, 681, 683, 689, 690, 715, 717, 722, 724, 739, 770, 772, 775, 777, 794, 797, 798, 802, 805, 827, 828, 831, 836, 837, 844, 846, 865, 866, 873, 875, 878, 903, 904, 906, 908, 911, 912, 913, 914, 940, 944, 946, 964, 977, 983, 985, 990), 18: (12, 18, 29, 53, 103, 116, 150, 173, 234, 239, 264, 268, 298, 306, 340, 342, 370, 378, 408, 412, 424, 432, 462, 466, 496, 498, 534, 538, 568, 576, 580, 618, 652, 654, 690, 724, 775, 797, 827, 831, 865, 873, 878, 912, 940, 983), 20: (12, 20, 31, 53, 54, 55, 56, 108, 119, 150, 173, 186, 188, 197, 199, 224, 234, 236, 239, 252, 263, 268, 296, 306, 337, 338, 339, 340, 341, 342, 369, 378, 403, 412, 424, 427, 462, 465, 471, 473, 496, 498, 505, 506, 534, 536, 568, 575, 578, 580, 601, 603, 617, 618, 652, 654, 685, 690, 710, 713, 723, 724, 742, 762, 765, 775, 776, 799, 827, 832, 870, 873, 878, 912, 925, 926, 939, 940, 941, 942, 961, 984), 23: (23, 47, 75, 81, 103, 127, 161, 195, 205, 761, 785, 813, 819, 841, 865, 899, 933, 943), 24: (1, 5, 6, 11, 12, 17, 18, 23, 24, 29, 30, 35, 36, 41, 42, 47, 48, 53, 57, 58, 63, 64, 69, 70, 75, 76, 81, 82, 87, 88, 93, 94, 99, 103, 104, 109, 110, 115, 116, 121, 122, 127, 128, 133, 134, 139, 143, 144, 149, 150, 155, 156, 161, 162, 167, 168, 173, 177, 178, 183, 184, 189, 190, 195, 196, 201, 205, 206, 211, 212, 217, 218, 223, 227, 228, 233, 234, 239, 243, 244, 249, 256, 258, 262, 264, 268, 270, 274, 276, 280, 282, 286, 288, 292, 294, 298, 300, 304, 306, 310, 312, 316, 318, 322, 324, 328, 330, 334, 336, 340, 342, 346, 348, 352, 354, 358, 360, 364, 366, 370, 372, 376, 378, 382, 384, 388, 390, 394, 396, 400, 402, 406, 408, 412, 414, 418, 420, 424, 426, 430, 432, 436, 438, 442, 444, 448, 450, 454, 456, 460, 462, 466, 468, 472, 474, 478, 480, 484, 486, 490, 492, 496, 498, 502, 504, 508, 510, 514, 516, 520, 522, 526, 528, 532, 534, 538, 540, 544, 546, 550, 552, 556, 558, 562, 564, 568, 570, 574, 576, 580, 582, 586, 588, 592, 594, 598, 600, 604, 606, 610, 612, 616, 618, 622, 624, 628, 630, 634, 636, 640, 642, 646, 648, 652, 654, 658, 660, 664, 666, 670, 672, 676, 678, 682, 684, 688, 690, 694, 696, 700, 702, 706, 708, 712, 714, 718, 720, 724, 726, 730, 732, 736, 738, 740, 743, 745, 749, 751, 755, 757, 761, 763, 767, 769, 773, 775, 779, 781, 785, 787, 792, 795, 797, 801, 803, 807, 809, 813, 815, 819, 821, 825, 827, 831, 833, 838, 841, 843, 847, 849, 853, 855, 859, 861, 865, 867, 871, 873, 878, 881, 883, 887, 889, 893, 895, 899, 901, 905, 907, 912, 915, 917, 921, 923, 927, 929, 933, 935, 940, 943, 945, 949, 951, 955, 957, 962, 965, 967, 971, 973, 978, 981, 983, 988), 25: (1, 25, 27, 32, 34, 58, 90, 95, 132, 137, 139, 176, 178, 181, 202, 223, 224, 225, 226, 244, 256, 258, 283, 284, 303, 305, 328, 335, 348, 350, 384, 387, 400, 403, 430, 432, 470, 473, 501, 502, 517, 522, 523, 525, 557, 558, 572, 574, 583, 584, 585, 586, 587, 588, 649, 658, 669, 678, 704, 714, 725, 730, 740, 771, 772, 786, 788, 791, 792, 793, 794, 838, 884, 895, 904, 922, 929, 939, 957, 959, 969, 990), 29: (29, 103, 831, 865), 34: (34, 132, 176, 226, 772, 794, 904, 990), 38: (38, 73, 102, 142, 221, 242, 279, 356, 519, 524, 602, 687, 817, 822, 840, 880, 947, 980), 54: (54, 427, 713, 961), 56: (56, 108, 188, 252, 742, 870, 926, 942), 60: (1, 54, 58, 60, 102, 139, 140, 141, 142, 178, 223, 242, 244, 247, 250, 256, 258, 326, 328, 347, 348, 379, 384, 399, 400, 427, 428, 429, 430, 431, 432, 502, 522, 558, 574, 586, 588, 657, 658, 673, 678, 713, 714, 728, 730, 740, 792, 837, 838, 839, 840, 880, 895, 896, 911, 929, 931, 957, 961, 980), 65: (65, 129, 253, 336, 383, 408, 443, 475, 553, 625, 654, 677, 701, 726, 860, 900), 79: (79, 84, 102, 142, 209, 242, 278, 285, 507, 518, 686, 693, 747, 840, 880, 919, 974, 980), 88: (1, 58, 88, 93, 127, 134, 139, 178, 223, 244, 256, 258, 328, 336, 348, 352, 384, 388, 400, 408, 430, 432, 502, 522, 558, 574, 586, 588, 654, 658, 670, 678, 706, 714, 726, 730, 740, 792, 838, 883, 895, 899, 921, 929, 957, 967), 93: (93, 127, 899, 921), 100: (100, 174, 407, 408, 433, 611, 643, 739, 977), 101: (6, 99, 100, 101, 102, 142, 144, 147, 174, 201, 224, 228, 230, 242, 249, 262, 282, 318, 334, 403, 404, 405, 406, 407, 408, 417, 418, 433, 438, 473, 474, 488, 490, 562, 564, 590, 592, 611, 612, 643, 648, 663, 664, 736, 738, 739, 757, 759, 809, 840, 855, 856, 880, 939, 962, 977, 978, 979, 980, 988), 102: (102, 142, 242, 840, 880, 980), 103: (103, 865), 105: (105, 213, 264, 275, 307, 377, 408, 432, 461, 493, 576, 613, 683, 715, 802, 866), 123: (123, 163, 289, 313, 365, 432, 437, 504, 515, 547, 582, 647, 654, 733, 842, 950), 127: (127, 899), 140: (140, 250, 347, 379, 431, 432, 673, 837, 911), 156: (6, 99, 144, 156, 161, 183, 190, 201, 228, 249, 262, 282, 318, 334, 406, 408, 418, 432, 438, 448, 474, 484, 490, 504, 562, 564, 582, 592, 598, 612, 634, 648, 654, 664, 736, 738, 751, 757, 767, 809, 841, 855, 889, 962, 978, 988), 161: (161, 841), 183: (161, 183, 767, 841), 202: (202, 305, 649, 791), 224: (224, 403, 473, 939), 264: (264, 408, 432, 576), 336: (336, 408, 654, 726), 408: (408,), 432: (432,), 504: (432, 504, 582, 654), 654: (654,)}

